Two-Loop Fermionic Corrections to Heavy-Quark Pair Production: the Quark-Antiquark Channel

We evaluate the fermionic two-loop QCD corrections to the heavy-quark pair production process in the quark-antiquark channel. We obtain analytic results which are valid for any value of the Mandelstam invariants s and t, and of the heavy quark mass m. Our findings confirm previous results for the analytic evaluation in the small-mass limit and numerical results for the exact amplitude. We furthermore provide the expansion of the two-loop amplitude at the production threshold s ~ 4m^2.

==> qqQQnumbers.m <==
(* 

  Two-Loop Fermionic Corrections to Heavy-Quark Pair Production:
  the Quark-Antiquark Channel 

   R. Bonciani, A. Ferroglia, T. Gehrmann, D. Maitre, 
   and C. Studerus

   This mathematica code returns the numbers for Dl, Dh, El, Eh,
   Fl, Flh, and Fh, for values of the Mandeltam invariants s and
   t and of the heavy quark mass m to be chosen below. 
   
								*)
(****************************************************************)
(****************************************************************)

(*	define here the values for the Mandelstam invariants	*)
(* 	s = -(p1+p2)^2, t = -(p1-p3)^2  p3^2 = -m^2		*)

hs = 10000 (* s in TeV^2*)
ht = -100 (* t in TeV^2*)


tm =172; (*  top mass in GeV*)
mu =100; (* t Hooft scale in GeV*)


(*	normalization factor f(ep) that will be multiplied with	*)
(*	the result (power series expansion up to order ep^0).	*)

f = Exp[(2*ep*EulerGamma)]*Gamma[1 + ep]^2;

(*	The precision p ( number of digits ) of the output,	*)
(*	works only if m, s, t are given as exact numbers	*)

p = 16;



(****************************************************************)
(****************************************************************)
(*		DO NOT EDIT THE LINES BELOW			*)
(****************************************************************)
(****************************************************************)

s = 10^6*hs;
t = 10^6*ht;
m = tm;
mu2 = mu^2;


Print["initial values :"];
Print["                        m  = " , InputForm[N[m]]," in GeV"];
Print["                        mu = ", InputForm[N[mu]]," in GeV"];
Print["                        s  = " , InputForm[N[hs]]," in TeV^2"];
Print["                        t  = " , InputForm[N[ht]]," in TeV^2"];
Print[" "];
Print[" normalization factor: f = ", InputForm[f] ];
Print[" precision:             p = ", InputForm[p] ];


ShowCoefficients[ss_, tt_, mm_, sc2_, factor_, precision_Integer] := 
    Module[{x, y, up, down, arg}, 
     If[mm <= 0, Print["error: m = ", mm, ", must be positive!"]; Return[]]; 
      If[ss <= 4*mm^2, Print["error: s = ", ss, 
         ", must be bigger than 4*m^2 = ", 4*mm^2, " ! "]; Return[]]; 
      up = (2*ss - 4*mm^2 + 2*Sqrt[ss]*Sqrt[ss - 4*mm^2])/4; 
      down = (2*ss - 4*mm^2 - 2*Sqrt[ss]*Sqrt[ss - 4*mm^2])/4; 
      If[down >= -tt || up <= -tt, Print["error: t = ", tt, " is not in the \
physical region! The following inequalities should hold:\n   ", N[-up], 
         " < ", t, " < ", N[-down]]; Return[]]; 
      x = (Sqrt[ss - 4*mm^2] - Sqrt[ss])/(Sqrt[ss - 4*mm^2] + Sqrt[ss]); 
      y = -(tt/mm^2); Print[" "]; 

      arg = Rationalize[#, 0]&/@{x, ss, y, mm^2, sc2};

      Dlcalc = Normal[N[Series[Dl[Sequence@@arg]  * factor, {ep, 0, 0}], precision]];
      Elcalc = Normal[N[Series[El[Sequence@@arg]  * factor, {ep, 0, 0}], precision]];
      Dhcalc = Normal[N[Series[Dh[Sequence@@arg]  * factor, {ep, 0, 0}], precision]];
      Ehcalc = Normal[N[Series[Eh[Sequence@@arg]  * factor, {ep, 0, 0}], precision]];
      Flcalc = Normal[N[Series[Fl[Sequence@@arg]  * factor + ep^10, {ep, 0, 0}], precision]];
      Flhcalc = Normal[N[Series[Flh[Sequence@@arg]* factor + ep^10, {ep, 0, 0}], precision]];
      Fhcalc = Normal[N[Series[Fh[Sequence@@arg]  * factor + ep^10, {ep, 0, 0}], precision]];

      Print["Dl = ", Dlcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["Dh = ", Dhcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["El = ", Elcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["Eh = ", Ehcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["Fl = ", Flcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["Flh = ", Flhcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "];
      Print["Fh = ", Fhcalc /. ep^(nn_.) -> pow[ep, nn]];
      Print[" "]; ]


Fl[x_, s_, y_, a_, sc2_] := (-2*(-25 + 9*Pi^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2)))/(81*(1 - x)^4) - 
     (40*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x])/(27*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2)/(9*(1 - x)^4) + 
     (20*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x])/
      (27*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x])/(9*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[-x]^2)/(9*(1 - x)^4)
 
Flh[x_, s_, y_, a_, sc2_] := 
    (4*(5*(5 - 27*x + 27*x^2 - 5*x^3) + 9*Pi^2*(-1 + 3*x + 3*x^2 - x^3))*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2)))/
      (81*(1 - x)^7) - (8*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x])/(27*(1 - x)^6) + 
     (8*(5 - 21*x + 6*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x])/(27*(1 - x)^7) + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x])/(9*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2)/(9*(1 - x)^7)
 
El[x_, s_, y_, a_, sc2_] := (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
       2*x^2*(4 + y^2))/(4*ep^3*(1 - x)^4) + 
     (-19 - 19*x^4 - 4*x*(-19 + 5*y) - 4*x^3*(-19 + 5*y) - 
       2*x^2*(67 + 10*y^2))/(36*ep^2*(1 - x)^4) + 
     (24*Pi^2*(-7 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
         2*x^2*(4 + y^2)) - (-1 + x^2)*(589 + 589*x^4 - x*(2356 - 1298*y) - 
         x^3*(2356 - 1298*y) + 2*x^2*(2416 + 649*y^2)))/
      (216*ep*(-1 - x)*(1 - x)^5) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a])/
      (6*ep^2*(1 - x)^4) - ((37 + 37*x^4 - x*(148 - 80*y) - 
        x^3*(148 - 80*y) + x^2*(302 + 80*y^2))*Log[s/a])/(18*ep*(1 - x)^4) + 
     ((6*Pi^2*(-37 + 5*x^8 - x^7*(2 - 10*y) - x*(-98 + 74*y) - 
          16*x^4*(7 + 4*y + 5*y^2) + 2*x^6*(-32 + 18*y + 5*y^2) + 
          2*x^5*(93 - 59*y + 10*y^2) - 2*x^2*(40 + 82*y + 45*y^2) - 
          2*x^3*(157 + 133*y + 90*y^2)) - (-1 - x)^3*(1 - x)*
         (787 + 787*x^4 - x*(3148 - 2054*y) - x^3*(3148 - 2054*y) + 
          x^2*(6776 + 2054*y^2)))*Log[s/a])/(108*(-1 - x)^3*(1 - x)^5) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]^2)/
      (2*ep*(1 - x)^4) - ((23 + 23*x^4 - x*(92 - 55*y) - x^3*(92 - 55*y) + 
        x^2*(193 + 55*y^2))*Log[s/a]^2)/(9*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^3)/(9*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2])/
      (6*ep^2*(1 - x)^4) + ((37 + 37*x^4 - x*(148 - 80*y) - 
        x^3*(148 - 80*y) + x^2*(302 + 80*y^2))*Log[s/sc2])/
      (18*ep*(1 - x)^4) + 
     ((-6*Pi^2*(-37 + 5*x^8 - x^7*(2 - 10*y) - x*(-98 + 74*y) - 
          16*x^4*(7 + 4*y + 5*y^2) + 2*x^6*(-32 + 18*y + 5*y^2) + 
          2*x^5*(93 - 59*y + 10*y^2) - 2*x^2*(40 + 82*y + 45*y^2) - 
          2*x^3*(157 + 133*y + 90*y^2)) + (-1 - x)^3*(1 - x)*
         (787 + 787*x^4 - x*(3148 - 2054*y) - x^3*(3148 - 2054*y) + 
          x^2*(6776 + 2054*y^2)))*Log[s/sc2])/(108*(-1 - x)^3*(1 - x)^5) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2])/(ep*(1 - x)^4) + 
     (2*(23 + 23*x^4 - x*(92 - 55*y) - x^3*(92 - 55*y) + x^2*(193 + 55*y^2))*
       Log[s/a]*Log[s/sc2])/(9*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[s/sc2])/(3*(1 - x)^4) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2)/(2*ep*(1 - x)^4) - 
     ((23 + 23*x^4 - x*(92 - 55*y) - x^3*(92 - 55*y) + x^2*(193 + 55*y^2))*
       Log[s/sc2]^2)/(9*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]^2)/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^3)/(9*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x])/
      (3*ep^2*(1 - x)^4) + ((37 + 37*x^4 - x*(148 - 80*y) - 
        x^3*(148 - 80*y) + x^2*(302 + 80*y^2))*Log[1 - x])/(9*ep*(1 - x)^4) + 
     ((-6*Pi^2*(-55 + 27*x^8 - x^7*(38 - 54*y) - 2*x*(-31 + 55*y) - 
          4*x^4*(-13 + 44*y + 10*y^2) + 2*x^5*(67 - 17*y + 30*y^2) + 
          x^6*(-20 + 44*y + 30*y^2) - 2*x^2*(-22 + 78*y + 35*y^2) - 
          2*x^3*(183 - 29*y + 70*y^2)) + (-1 + x^2)*(211 + 211*x^6 + 
          2*x*(173 + 451*y) + 2*x^5*(173 + 451*y) + 
          4*x^3*(2198 - 317*y + 835*y^2) + x^2*(-1613 + 6412*y + 1670*y^2) + 
          x^4*(-1613 + 6412*y + 1670*y^2)))*Log[1 - x])/
      (54*(-1 - x)^3*(1 - x)^5) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[1 - x])/(ep*(1 - x)^4) + 
     (4*(14 + 14*x^6 - x*(16 - 37*y) - x^5*(16 - 37*y) + 
        2*x^3*(113 + 13*y + 49*y^2) + x^2*(-13 + 146*y + 49*y^2) + 
        x^4*(-13 + 146*y + 49*y^2))*Log[s/a]*Log[1 - x])/
      (9*(-1 - x)^2*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[1 - x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 - x])/(ep*(1 - x)^4) - 
     (4*(14 + 14*x^6 - x*(16 - 37*y) - x^5*(16 - 37*y) + 
        2*x^3*(113 + 13*y + 49*y^2) + x^2*(-13 + 146*y + 49*y^2) + 
        x^4*(-13 + 146*y + 49*y^2))*Log[s/sc2]*Log[1 - x])/
      (9*(-1 - x)^2*(1 - x)^4) - 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[1 - x])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 - x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2)/(ep*(1 - x)^4) - 
     (2*(45 + 45*x^6 - x*(26 - 108*y) - x^5*(26 - 108*y) + 
        4*x^3*(107 - 10*y + 46*y^2) + x^2*(-49 + 280*y + 92*y^2) + 
        x^4*(-49 + 280*y + 92*y^2))*Log[1 - x]^2)/(9*(-1 - x)^2*(1 - x)^4) - 
     (8*(3 + 3*x^4 - x*(10 - 6*y) - x^3*(10 - 6*y) + 2*x^2*(9 - 2*y + 2*y^2))*
       Log[s/a]*Log[1 - x]^2)/(3*(1 - x)^4) + 
     (8*(3 + 3*x^4 - x*(10 - 6*y) - x^3*(10 - 6*y) + 2*x^2*(9 - 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]^2)/(3*(1 - x)^4) + 
     (8*(-9 - 7*x^7 + x^6*(3 - 14*y) - 3*x*(1 + 6*y) + 
        x^2*(13 - 38*y - 8*y^2) - x^5*(-3 + 26*y + 8*y^2) - 
        x^3*(41 + 4*y + 24*y^2) - x^4*(23 + 28*y + 24*y^2))*Log[1 - x]^3)/
      (9*(-1 - x)^3*(1 - x)^4) - ((-2 + 3*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x])/(3*ep^2*(-1 - x)*
       (1 - x)^5) + ((-17 + 53*x^6 - x^5*(212 - 70*y) - x^3*(144 - 60*y) - 
        2*x*(-34 + 5*y) + 7*x^4*(53 + 10*y^2) - x^2*(59 + 10*y^2))*Log[-x])/
      (18*ep*(-1 - x)*(1 - x)^5) + 
     ((-6*Pi^2*(5 + 32*x^10 - x^9*(24 - 96*y) + x*(14 + 15*y) + 
          x^2*(-42 + 26*y) + x^8*(-7 + 112*y + 116*y^2) - 
          x^3*(-70 + 161*y + 8*y^2 + 10*y^3) - 2*x^4*(85 - 172*y + 46*y^2 + 
            10*y^3) + x^5*(350 - 285*y + 360*y^2 + 42*y^3) + 
          2*x^6*(-81 + 353*y + 28*y^2 + 52*y^3) + 
          x^7*(270 - 13*y + 240*y^2 + 52*y^3)) + 
        (-1 - x)*(-110 - 211*x^9 + x^8*(582 - 651*y) - 3*x*(35 + 164*y) + 
          x^2*(766 - 2665*y - 956*y^2) - 2*x^7*(707 - 1094*y + 344*y^2) + 
          x^4*(5936 - 12033*y + 2448*y^2 - 640*y^3) + 
          x^6*(3338 - 7523*y + 1100*y^2 - 248*y^3) - 
          x^5*(7868 - 7698*y + 6000*y^2 + 314*y^3) - 
          x^3*(4466 - 4598*y + 3008*y^2 + 574*y^3)))*Log[-x])/
      (54*(-1 - x)^3*(1 - x)^5*(1 + x^2 + x*y)) + 
     (2*x^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]*Log[-x])/(3*ep*(-1 - x)*(1 - x)^5) + 
     ((-1 - 41*x^9 - 3*x*(9 + 5*y) - 3*x^8*(-39 + 41*y) + 
        x^2*(56 - 185*y - 40*y^2) - x^7*(212 - 155*y + 152*y^2) + 
        x^4*(232 - 711*y + 48*y^2 - 38*y^3) - x^3*(208 - 247*y + 184*y^2 + 
          26*y^3) - x^6*(-148 + 673*y + 56*y^2 + 70*y^3) - 
        x^5*(496 - 225*y + 480*y^2 + 82*y^3))*Log[s/a]*Log[-x])/
      (9*(-1 - x)^2*(1 - x)^5*(1 + x^2 + x*y)) + 
     (2*(-1 + 3*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/a]^2*Log[-x])/(3*(-1 - x)*(1 - x)^5) - 
     (2*x^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[-x])/(3*ep*(-1 - x)*(1 - x)^5) + 
     ((1 + 41*x^9 + 3*x*(9 + 5*y) + 3*x^8*(-39 + 41*y) - 
        x^7*(-212 + 155*y - 152*y^2) + x^2*(-56 + 185*y + 40*y^2) + 
        x^3*(208 - 247*y + 184*y^2 + 26*y^3) + 
        x^4*(-232 + 711*y - 48*y^2 + 38*y^3) + 
        x^6*(-148 + 673*y + 56*y^2 + 70*y^3) + 
        x^5*(496 - 225*y + 480*y^2 + 82*y^3))*Log[s/sc2]*Log[-x])/
      (9*(-1 - x)^2*(1 - x)^5*(1 + x^2 + x*y)) - 
     (4*(-1 + 3*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/a]*Log[s/sc2]*Log[-x])/
      (3*(-1 - x)*(1 - x)^5) + (2*(-1 + 3*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]^2*Log[-x])/
      (3*(-1 - x)*(1 - x)^5) - (4*x^2*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[-x])/
      (3*ep*(-1 - x)*(1 - x)^5) + 
     ((-57 + 83*x^7 - x*(-157 + 66*y) + x^6*(-199 + 142*y) - 
        x^5*(-309 + 134*y - 94*y^2) + x^2*(-263 + 234*y - 18*y^2) - 
        x^3*(-307 + 392*y + 6*y^2) + x^4*(-161 + 568*y + 106*y^2))*Log[1 - x]*
       Log[-x])/(9*(-1 - x)^2*(1 - x)^5) - 
     (4*(-3 + 5*x^6 + 4*x^3*(-2 + y) + 2*x^5*(-8 + 5*y) - x*(-8 + 6*y) - 
        x^2*(11 + 6*y^2) + x^4*(29 + 10*y^2))*Log[s/a]*Log[1 - x]*Log[-x])/
      (3*(-1 - x)*(1 - x)^5) + (4*(-3 + 5*x^6 + 4*x^3*(-2 + y) + 
        2*x^5*(-8 + 5*y) - x*(-8 + 6*y) - x^2*(11 + 6*y^2) + 
        x^4*(29 + 10*y^2))*Log[s/sc2]*Log[1 - x]*Log[-x])/
      (3*(-1 - x)*(1 - x)^5) - (2*(-11 + x^8 + 2*x^7*(-9 + y) - 
        x*(-6 + 22*y) + x^2*(38 - 28*y - 6*y^2) + 2*x^6*(11 - 6*y + y^2) + 
        2*x^5*(-9 + 23*y + 2*y^2) - 2*x^4*(-35 + 52*y + 2*y^2) - 
        2*x^3*(53 - 43*y + 6*y^2))*Log[1 - x]^2*Log[-x])/
      (3*(-1 - x)^3*(1 - x)^5) + ((-3 + 7*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2)/
      (6*ep*(-1 - x)*(1 - x)^5) + ((-7 + 197*x^10 - x^9*(212 - 627*y) - 
        x*(-356 + 9*y) + x^2*(-633 + 564*y - 164*y^2) + 
        x^8*(-149 + 700*y + 860*y^2) - 4*x^4*(465 - 589*y + 343*y^2 + 
          72*y^3) - 2*x^3*(-276 + 1161*y + 64*y^2 + 81*y^3) + 
        2*x^5*(1256 - 959*y + 1376*y^2 + 170*y^3) + 
        2*x^7*(1052 + 259*y + 928*y^2 + 215*y^3) + 
        4*x^6*(-107 + 1391*y + 265*y^2 + 224*y^3))*Log[-x]^2)/
      (36*(-1 - x)^3*(1 - x)^5*(1 + x^2 + x*y)) + 
     ((-5 + 15*x^8 - x^7*(26 - 30*y) - 2*x*(-11 + 5*y) + 
        6*x^4*(-5 + 12*y + 2*y^2) - 2*x^2*(7 + 14*y + 9*y^2) + 
        2*x^5*(83 + 9*y + 30*y^2) + x^6*(-6 + 68*y + 30*y^2) - 
        x^3*(74 + 54*y + 36*y^2))*Log[s/a]*Log[-x]^2)/
      (3*(-1 - x)^3*(1 - x)^5) + 
     ((5 - 15*x^8 - x*(22 - 10*y) - x^7*(-26 + 30*y) + 
        x^6*(6 - 68*y - 30*y^2) - 6*x^4*(-5 + 12*y + 2*y^2) + 
        2*x^2*(7 + 14*y + 9*y^2) + 2*x^3*(37 + 27*y + 18*y^2) - 
        2*x^5*(83 + 9*y + 30*y^2))*Log[s/sc2]*Log[-x]^2)/
      (3*(-1 - x)^3*(1 - x)^5) + 
     ((41 - 55*x^8 + 82*x*(-1 + y) - 2*x^7*(-39 + 55*y) - 
        6*x^4*(-11 + 20*y + 2*y^2) + 2*x^2*(13 + 82*y + 45*y^2) - 
        2*x^6*(-13 + 110*y + 51*y^2) + 2*x^3*(179 + 75*y + 90*y^2) - 
        x^5*(506 + 42*y + 204*y^2))*Log[1 - x]*Log[-x]^2)/
      (3*(-1 - x)^3*(1 - x)^5) + ((-29 + 59*x^8 - x^7*(54 - 118*y) - 
        58*x*(-1 + y) + 2*x^4*(-65 + 124*y + 14*y^2) - 
        2*x^2*(21 + 50*y + 33*y^2) - 2*x^3*(87 + 79*y + 66*y^2) + 
        2*x^5*(241 - 23*y + 94*y^2) + x^6*(-58 + 220*y + 94*y^2))*Log[-x]^3)/
      (18*(-1 - x)^3*(1 - x)^5) + (4*Pi^2*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x])/
      (3*(-1 - x)*(1 - x)^5) + ((-29 - 29*x^6 - x*(-98 + 58*y) - 
        x^5*(-98 + 58*y) - 4*x^3*(-28 + 29*y + 3*y^2) - 
        x^2*(189 + 12*y + 58*y^2) - x^4*(189 + 12*y + 58*y^2))*Log[-x]*
       Log[1 + x])/(9*(-1 - x)*(1 - x)^5) - 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]*Log[-x]*Log[1 + x])/(3*(-1 - x)*(1 - x)^5) + 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[-x]*Log[1 + x])/(3*(-1 - x)*(1 - x)^5) + 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[1 + x])/(3*(-1 - x)*(1 - x)^5) - 
     ((1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[-x]^2*Log[1 + x])/((-1 - x)*(1 - x)^5) + 
     (4*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[y])/(3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[y])/(1 - x)^4 + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*
       Log[y])/(3*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]^2)/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[y]^2)/(3*(1 - x)^4) + 
     (10*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[y]^3)/(9*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y])/(3*ep^2*(1 - x)^4) + 
     (4*(3 + 3*x^4 - x*(12 - 5*y) - x^3*(12 - 5*y) + x^2*(23 + 5*y^2))*
       Log[1 + y])/(3*ep*(1 - x)^4) - 
     (2*(16 + (-29 + 9*Pi^2)*y + x^4*(16 + (-29 + 9*Pi^2)*y) - 
        x*(80 + 12*(-7 + 3*Pi^2)*y - 18*(-4 + Pi^2)*y^2) - 
        x^3*(80 + 12*(-7 + 3*Pi^2)*y - 18*(-4 + Pi^2)*y^2) + 
        2*x^2*(64 + (-83 + 39*Pi^2)*y + 2*(8 + 3*Pi^2)*y^2 + 
          4*(-7 + 3*Pi^2)*y^3))*Log[1 + y])/(9*(1 - x)^4*y) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[1 + y])/(3*ep*(1 - x)^4) + 
     (4*(-1 + 5*y + x^4*(-1 + 5*y) - x*(-5 + 18*y - 11*y^2) - 
        x^3*(-5 + 18*y - 11*y^2) + 2*x^2*(-4 + 18*y - y^2 + 5*y^3))*Log[s/a]*
       Log[1 + y])/(3*(1 - x)^4*y) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 + y])/(3*ep*(1 - x)^4) - 
     (4*(-1 + 5*y + x^4*(-1 + 5*y) - x*(-5 + 18*y - 11*y^2) - 
        x^3*(-5 + 18*y - 11*y^2) + 2*x^2*(-4 + 18*y - y^2 + 5*y^3))*
       Log[s/sc2]*Log[1 + y])/(3*(1 - x)^4*y) - 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[1 + y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 + y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y])/(3*ep*(1 - x)^4) - 
     (80*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[1 - x]*Log[1 + y])/(9*(1 - x)^4) - 
     (8*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/a]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) + 
     (8*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) + 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[1 - x]^2*Log[1 + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y])/(3*ep*(1 - x)^4) + 
     (40*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[-x]*Log[1 + y])/(9*(1 - x)^4) + 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/a]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/sc2]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) - 
     (8*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[1 - x]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) + 
     (4*x^2*(1 + y)^2*Log[-x]^2*Log[1 + y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[y]*Log[1 + y])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^2*
       Log[1 + y])/(3*(1 - x)^4) - 
     (4*(-3 + 5*y + x^2*(-3 + 5*y) - x*(-9 + 4*y - 13*y^2))*Log[1 + y]^2)/
      (9*(1 - x)^2*y) - (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*Log[1 + y]^2)/
      (3*(1 - x)^2) + (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*Log[1 + y]^2)/
      (3*(1 - x)^2) + (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + y]^2)/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]^2)/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) - 2*x^2*(-2 + 4*y + y^2))*
       Log[y]*Log[1 + y]^2)/(3*(1 - x)^4) - 
     (4*(7 + 7*x^4 + 14*x*(-2 + y) + 14*x^3*(-2 + y) + 
        2*x^2*(31 + 6*y + 10*y^2))*Log[1 + y]^3)/(9*(1 - x)^4) - 
     (2*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y])/(9*(1 - x)^4) - 
     (20*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[x + y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*
       Log[x + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[x + y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y]*Log[x + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]*Log[x + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]^2*Log[x + y])/(3*(1 - x)^4) + 
     (2*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[1 + x*y])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*
       Log[1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[1 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^2*
       Log[1 + x*y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]^2*Log[1 + x*y])/(3*(1 - x)^4) - 
     (4*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y])/(9*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2*Log[1 + x^2 + x*y])/(1 - x)^4 - 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(2 + 2*x^4 - x*(6 - 4*y) - x^3*(6 - 4*y) + x^2*(11 - 2*y + 3*y^2))*
       Log[-x]^2*Log[1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[x + y]*Log[1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[x + y]*Log[1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + x*y]*Log[1 + x^2 + x*y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + x^2 + x*y]^2)/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + x^2 + x*y]^2)/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*Log[1 + x^2 + x*y]^2)/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]^3)/(9*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y])/(3*ep^2*(1 - x)^4) - 
     (4*(3 + 3*x^4 - x*(12 - 5*y) - x^3*(12 - 5*y) + x^2*(23 + 5*y^2))*
       Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) + 
     (2*(-13 - 13*x^6 - x*(-36 + 53*y) - x^5*(-36 + 53*y) + 
        x^2*(-67 + 20*y - 96*y^2) + x^4*(-67 + 20*y - 96*y^2) - 
        x^3*(24 + 214*y + 32*y^2 + 56*y^3) + 
        2*Pi^2*(8 + 8*x^6 - x*(26 - 24*y) - x^5*(26 - 24*y) + 
          x^2*(57 - 32*y + 29*y^2) + x^4*(57 - 32*y + 29*y^2) - 
          x^3*(52 - 81*y + 6*y^2 - 13*y^3)))*Log[1 - x + x^2 + x*y])/
      (9*(1 - x)^4*(1 + x^2 + x*y)) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) - 
     (4*(4 + 4*x^6 - x*(15 - 13*y) - x^5*(15 - 13*y) + 
        x^2*(33 - 14*y + 19*y^2) + x^4*(33 - 14*y + 19*y^2) + 
        2*x^3*(-12 + 26*y + y^2 + 5*y^3))*Log[s/a]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4*(1 + x^2 + x*y)) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) + 
     (4*(4 + 4*x^6 - x*(15 - 13*y) - x^5*(15 - 13*y) + 
        x^2*(33 - 14*y + 19*y^2) + x^4*(33 - 14*y + 19*y^2) + 
        2*x^3*(-12 + 26*y + y^2 + 5*y^3))*Log[s/sc2]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4*(1 + x^2 + x*y)) + 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) + 
     (80*(2 + 2*x^4 - x*(6 - 4*y) - x^3*(6 - 4*y) + x^2*(11 - 2*y + 3*y^2))*
       Log[1 - x]*Log[1 - x + x^2 + x*y])/(9*(1 - x)^4) + 
     (8*(5 + 5*x^4 + 2*x*(-8 + 5*y) + 2*x^3*(-8 + 5*y) + 
        x^2*(30 - 4*y + 8*y^2))*Log[s/a]*Log[1 - x]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4) - (8*(5 + 5*x^4 + 2*x*(-8 + 5*y) + 2*x^3*(-8 + 5*y) + 
        x^2*(30 - 4*y + 8*y^2))*Log[s/sc2]*Log[1 - x]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4) - (16*(2 + 2*x^4 - x*(6 - 4*y) - x^3*(6 - 4*y) + 
        x^2*(11 - 2*y + 3*y^2))*Log[1 - x]^2*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) - 
     (8*(2 + 2*x^6 - x*(15 - 9*y) - x^5*(15 - 9*y) + 
        x^2*(34 - 2*y + 22*y^2) + x^4*(34 - 2*y + 22*y^2) + 
        x^3*(-12 + 61*y + 16*y^2 + 15*y^3))*Log[-x]*Log[1 - x + x^2 + x*y])/
      (9*(1 - x)^4*(1 + x^2 + x*y)) - 
     (4*(3 + 3*x^4 - x*(16 - 6*y) - x^3*(16 - 6*y) + x^2*(34 + 4*y + 8*y^2))*
       Log[s/a]*Log[-x]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (4*(3 + 3*x^4 - x*(16 - 6*y) - x^3*(16 - 6*y) + x^2*(34 + 4*y + 8*y^2))*
       Log[s/sc2]*Log[-x]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (16*(5 + 5*x^4 + 2*x*(-9 + 5*y) + 2*x^3*(-9 + 5*y) + 
        x^2*(35 - 2*y + 9*y^2))*Log[1 - x]*Log[-x]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^4) + (4*(1 - x + x^2 + x*y)^2*Log[-x]^2*
       Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[x + y]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[x + y]*Log[1 - x + x^2 + x*y])/(1 - x)^4 + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + x*y]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + x*y]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + x^2 + x*y]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (4*(3 + 3*x^4 - x*(4 - 6*y) - x^3*(4 - 6*y) + 2*x^2*(2 - 4*y + y^2))*
       Log[-x]*Log[1 + x^2 + x*y]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) - 
     (4*(8 + 8*x^4 + x*(1 + 21*y) + x^3*(1 + 21*y) + x^2*(25 + 4*y + 13*y^2))*
       Log[1 - x + x^2 + x*y]^2)/(9*(1 - x)^2*(1 + x^2 + x*y)) - 
     (4*(1 + x^2 + 2*x*(1 + y))*Log[s/a]*Log[1 - x + x^2 + x*y]^2)/
      (3*(1 - x)^2) + (4*(1 + x^2 + 2*x*(1 + y))*Log[s/sc2]*
       Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^2) - 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^4) - 
     (4*(5 + 5*x^4 + 2*x*(-6 + 5*y) + 2*x^3*(-6 + 5*y) + 
        x^2*(20 - 8*y + 6*y^2))*Log[-x]*Log[1 - x + x^2 + x*y]^2)/
      (3*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^4) - 
     (4*(1 + x^2 + 2*x*(1 + y))*Log[1 + x^2 + x*y]*Log[1 - x + x^2 + x*y]^2)/
      (3*(1 - x)^2) + (4*(7 + 7*x^4 + 2*x*(-8 + 7*y) + 2*x^3*(-8 + 7*y) + 
        2*x^2*(13 - 6*y + 4*y^2))*Log[1 - x + x^2 + x*y]^3)/(9*(1 - x)^4) + 
     ((-29 - 29*x^6 - x*(-98 + 58*y) - x^5*(-98 + 58*y) - 
        4*x^3*(-28 + 29*y + 3*y^2) - x^2*(189 + 12*y + 58*y^2) - 
        x^4*(189 + 12*y + 58*y^2))*PolyLog[2, -x])/(9*(-1 - x)*(1 - x)^5) - 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]*PolyLog[2, -x])/(3*(-1 - x)*(1 - x)^5) + 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*PolyLog[2, -x])/(3*(-1 - x)*(1 - x)^5) + 
     (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -x])/(3*(-1 - x)*(1 - x)^5) - 
     (2*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[-x]*PolyLog[2, -x])/(3*(-1 - x)*(1 - x)^5) + 
     (8*(5 + 26*x - 22*x^2 + 26*x^3 + 5*x^4)*(1 + x^2 + 2*x*y)*PolyLog[2, x])/
      (9*(-1 + x^2)^3) + (8*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*(1 + x^2 + 2*x*y)*
       Log[s/a]*PolyLog[2, x])/(3*(-1 + x^2)^3) - 
     (8*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*(1 + x^2 + 2*x*y)*Log[s/sc2]*
       PolyLog[2, x])/(3*(-1 + x^2)^3) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, x])/(1 - x)^4 - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, x])/(3*(1 - x)^4) - 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, x])/(3*(1 - x)^4) + 
     (16*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, x])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, x])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, x*(-x - y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, x*(-x - y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, x*(-x - y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (x*(-x - y))/(1 - x)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, (x*(-x - y))/(1 - x)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, (x*(-x - y))/(1 - x)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -(x/y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -(x/y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) - 
     (4*(-3 + 5*y + x^2*(-3 + 5*y) - x*(-9 + 4*y - 13*y^2))*PolyLog[2, -y])/
      (9*(1 - x)^2*y) - (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*PolyLog[2, -y])/
      (3*(1 - x)^2) + (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*PolyLog[2, -y])/
      (3*(1 - x)^2) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -y])/(1 - x)^4 - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -y])/(1 - x)^4 - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -(x*y)])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -(x*y)])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -(x*y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, ((1 - x)*y)/(1 + y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, ((1 - x)*y)/(1 + y)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((-1 - x*y)/(1 - x))])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/(1 - x))])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/
      (3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/
      (1 - x)^4 + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/
      (1 - x)^4 + (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -((-1 - x*y)/(1 + y))])/
      (3*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, 1 + x*y])/(1 - x)^4 + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, x^2/(1 + x^2 + x*y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, x^2/(1 + x^2 + x*y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (x^2*(-x - y))/((1 - x)*(1 + x^2 + x*y))])/
      (1 - x)^4 - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, (x^2*(-x - y))/
         ((1 - x)*(1 + x^2 + x*y))])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, (x^2*(-x - y))/((1 - x)*(1 + x^2 + x*y))])/
      (1 - x)^4 + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, 
        -((-1 - x*y)/(1 + x^2 + x*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, -((-1 - x*y)/(1 + x^2 + x*y))])/
      (3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*PolyLog[2, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, 1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, 1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (4*(8 + 8*x^4 + x*(1 + 21*y) + x^3*(1 + 21*y) + x^2*(25 + 4*y + 13*y^2))*
       PolyLog[2, (1 + x^2 + x*y)/x])/(9*(1 - x)^2*(1 + x^2 + x*y)) - 
     (4*(1 + x^2 + 2*x*(1 + y))*Log[s/a]*PolyLog[2, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^2) + (4*(1 + x^2 + 2*x*(1 + y))*Log[s/sc2]*
       PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^2) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, -(x/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, 
        -(((1 - x)*x)/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x^2*(-x - y))/(1 - x + x^2 + x*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, (1 + x^2 + x*y)/(1 - x + x^2 + x*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, (1 + x^2 + x*y)/
         (1 - x + x^2 + x*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/(1 - x + x^2 + x*y)])/
      (1 - x)^4 - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (1 - x + x^2 + x*y)/(1 - x)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, (1 - x + x^2 + x*y)/(1 - x)])/
      (3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 
        -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -((x*(1 - x + x^2 + x*y))/
          ((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x^2 + x*y]*PolyLog[2, -((x*(1 - x + x^2 + x*y))/
          ((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + x^2 + x*y]*PolyLog[2, -((x*(1 - x + x^2 + x*y))/
          ((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) + 
     (16*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*(1 + x^2 + 2*x*y)*
       PolyLog[3, (1 - x)^(-1)])/(3*(-1 + x^2)^3) - 
     (2*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -x])/(3*(-1 - x)*(1 - x)^5) + 
     (8*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*(1 + x^2 + 2*x*y)*PolyLog[3, x])/
      (3*(-1 + x^2)^3) - (4*(1 + x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 1 + x])/
      (3*(-1 - x)*(1 - x)^5) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-x - y)/(1 - x)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, x*(-x - y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (x*(-x - y))/(1 - x)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -(x/y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-x - y)/y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       PolyLog[3, -y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -(x*y)])/(3*(1 - x)^4) + 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + 
        2*x^2*(14 + 4*y + 5*y^2))*PolyLog[3, (1 + y)^(-1)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (1 - x)/(1 + y)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, y/(1 + y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, ((1 - x)*y)/(1 + y)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(1 - x))])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/((1 - x)*x))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (-1 - x*y)/((1 - x)*y)])/(1 - x)^4 - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(x*y))])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(1 + y))])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(x*(1 + y)))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, 1 + x*y])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, x/(1 + x^2 + x*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, x^2/(1 + x^2 + x*y)])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(-x - y))/(1 + x^2 + x*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (x^2*(-x - y))/((1 - x)*(1 + x^2 + x*y))])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(1 + x^2 + x*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, 1 + x^2 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^2 + 2*x*(1 + y))*PolyLog[3, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^2) - (4*(7 + 7*x^4 - x*(20 - 14*y) - x^3*(20 - 14*y) + 
        2*x^2*(18 - 4*y + 5*y^2))*PolyLog[3, -(x/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((x*(-x - y))/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) + (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((x^2*(-x - y))/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^4) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (1 + x^2 + x*y)/(1 - x + x^2 + x*y)])/
      (1 - x)^4 + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (1 - x + x^2 + x*y)/(1 - x)])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^4) + (10069 - 12*Pi^2*(221 + 87*x^8 - x*(310 - 610*y) - 
         x^7*(362 - 150*y) - 2*x^6*(-578 + 638*y + 45*y^2) - 
         x^5*(2590 - 3134*y + 60*y^2) + 4*x^4*(649 + 136*y + 290*y^2) + 
         2*x^2*(34 + 1422*y + 505*y^2) + 2*x^3*(1647 + 1157*y + 1070*y^2)) - 
       4608*Zeta[3] + 1728*x^4*(37 - 44*y + 2*y^2)*Zeta[3] - 
       x^8*(10069 + 576*Zeta[3]) - 2*x^7*(-10069 + 2880*Zeta[3] + 
         y*(13963 + 576*Zeta[3])) - 
       2*x^5*(58133 + y*(13963 - 21888*Zeta[3]) + 28800*Zeta[3] + 
         2*y^2*(13963 + 576*Zeta[3])) - 2*x*(10069 + 5760*Zeta[3] + 
         y*(-13963 + 4608*Zeta[3])) + x^2*(7788 + y*(55852 - 4608*Zeta[3]) + 
         36288*Zeta[3] + y^2*(27926 + 4608*Zeta[3])) - 
       2*x^6*(3894 - 11232*Zeta[3] + y^2*(13963 + 576*Zeta[3]) + 
         y*(27926 + 8064*Zeta[3])) + 2*x^3*(58133 - 14400*Zeta[3] + 
         y^2*(27926 + 4608*Zeta[3]) + y*(13963 + 45504*Zeta[3])))/
      (1296*(-1 - x)^3*(1 - x)^5)
 
Dl[x_, s_, y_, a_, sc2_] := -(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))/(4*ep^3*(1 - x)^4) + 
     (19 + 19*x^4 - x*(76 - 20*y) - x^3*(76 - 20*y) + 2*x^2*(67 + 10*y^2))/
      (36*ep^2*(1 - x)^4) + (589 + 589*x^4 - x*(2356 - 1298*y) - 
       x^3*(2356 - 1298*y) + 2*x^2*(2416 + 649*y^2) - 
       24*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2)))/
      (216*ep*(1 - x)^4) + ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/a])/(6*ep^2*(1 - x)^4) + 
     ((37 + 37*x^4 - x*(148 - 80*y) - x^3*(148 - 80*y) + x^2*(302 + 80*y^2))*
       Log[s/a])/(18*ep*(1 - x)^4) - 
     ((2*Pi^2*(-7 - x - 5*x^9 - 14*x*y - x^8*(11 + 10*y) - 
          2*x^7*(-7 + 33*y + 5*y^2) - 2*x^2*(-3 + 31*y + 9*y^2) - 
          2*x^6*(23 + 49*y + 31*y^2) - 2*x^5*(69 + 129*y + 44*y^2) - 
          x^3*(46 + 206*y + 78*y^2) - 2*x^4*(107 + 91*y + 96*y^2)) + 
        (-1 - x)^3*(171 + 171*x^6 - x*(342 - 182*y) - x^5*(342 - 182*y) + 
          4*x^3*(214 + 91*y + 43*y^2) + x^2*(11 + 172*y + 182*y^2) + 
          x^4*(11 + 172*y + 182*y^2)))*Log[s/a])/(36*(-1 - x)^5*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]^2)/
      (2*ep*(1 - x)^4) + ((1 + x^4 - x*(4 - 11*y) - x^3*(4 - 11*y) + 
        x^2*(17 + 11*y^2))*Log[s/a]^2)/(9*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^3)/(9*(1 - x)^4) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2])/
      (6*ep^2*(1 - x)^4) - ((37 + 37*x^4 - x*(148 - 80*y) - 
        x^3*(148 - 80*y) + x^2*(302 + 80*y^2))*Log[s/sc2])/
      (18*ep*(1 - x)^4) + 
     ((2*Pi^2*(-7 - x - 5*x^9 - 14*x*y - x^8*(11 + 10*y) - 
          2*x^7*(-7 + 33*y + 5*y^2) - 2*x^2*(-3 + 31*y + 9*y^2) - 
          2*x^6*(23 + 49*y + 31*y^2) - 2*x^5*(69 + 129*y + 44*y^2) - 
          x^3*(46 + 206*y + 78*y^2) - 2*x^4*(107 + 91*y + 96*y^2)) + 
        (-1 - x)^3*(171 + 171*x^6 - x*(342 - 182*y) - x^5*(342 - 182*y) + 
          4*x^3*(214 + 91*y + 43*y^2) + x^2*(11 + 172*y + 182*y^2) + 
          x^4*(11 + 172*y + 182*y^2)))*Log[s/sc2])/
      (36*(-1 - x)^5*(1 - x)^4) - ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/a]*Log[s/sc2])/(ep*(1 - x)^4) - 
     (2*(1 + x^4 - x*(4 - 11*y) - x^3*(4 - 11*y) + x^2*(17 + 11*y^2))*
       Log[s/a]*Log[s/sc2])/(9*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[s/sc2])/(3*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2)/(2*ep*(1 - x)^4) + 
     ((1 + x^4 - x*(4 - 11*y) - x^3*(4 - 11*y) + x^2*(17 + 11*y^2))*
       Log[s/sc2]^2)/(9*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]^2)/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^3)/(9*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x])/(3*ep^2*(1 - x)^4) + 
     ((-19 - 19*x^4 - x*(-76 + 50*y) - x^3*(-76 + 50*y) - 
        2*x^2*(82 + 25*y^2))*Log[1 - x])/(9*ep*(1 - x)^4) - 
     (2*(Pi^2*(-1 + 2*x^10 - x*(-3 + 2*y) + x^9*(3 + 4*y) - 
          x^5*(-38 + 6*y - 48*y^2) - x^2*(4 + 10*y + 7*y^2) + 
          x^8*(-5 + 30*y + 7*y^2) + 2*x^7*(18 + 20*y + 17*y^2) - 
          x^3*(20 + 60*y + 22*y^2) + x^6*(48 + 102*y + 29*y^2) - 
          x^4*(52 + 2*y + 41*y^2)) - (-1 + x^2)*(61 + 61*x^8 - 
          x*(54 - 81*y) - x^7*(54 - 81*y) + 3*x^3*(36 + 313*y + 18*y^2) + 
          3*x^5*(36 + 313*y + 18*y^2) + x^2*(-71 + 22*y + 65*y^2) + 
          x^6*(-71 + 22*y + 65*y^2) + 2*x^4*(520 + 86*y + 445*y^2)))*
       Log[1 - x])/(9*(-1 + x^2)^5) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[1 - x])/(3*ep*(1 - x)^4) + 
     (2*(13 + 13*x^8 - x*(18 - 8*y) - x^7*(18 - 8*y) + 
        2*x^2*(-7 - 26*y + y^2) + 2*x^6*(-7 - 26*y + y^2) - 
        x^3*(22 - 200*y + 40*y^2) - x^5*(22 - 200*y + 40*y^2) + 
        x^4*(210 - 56*y + 204*y^2))*Log[s/a]*Log[1 - x])/(9*(-1 + x^2)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[1 - x])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 - x])/(3*ep*(1 - x)^4) - 
     (2*(13 + 13*x^8 - x*(18 - 8*y) - x^7*(18 - 8*y) + 
        2*x^2*(-7 - 26*y + y^2) + 2*x^6*(-7 - 26*y + y^2) - 
        x^3*(22 - 200*y + 40*y^2) - x^5*(22 - 200*y + 40*y^2) + 
        x^4*(210 - 56*y + 204*y^2))*Log[s/sc2]*Log[1 - x])/(9*(-1 + x^2)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[1 - x])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 - x])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2)/(3*ep*(1 - x)^4) + 
     ((-95 - 95*x^8 - 2*x*(-39 + 59*y) - 2*x^7*(-39 + 59*y) - 
        2*x^2*(-45 + 114*y + 67*y^2) - 2*x^6*(-45 + 114*y + 67*y^2) - 
        2*x^3*(217 + 945*y + 178*y^2) - 2*x^5*(217 + 945*y + 178*y^2) - 
        2*x^4*(999 + 484*y + 870*y^2))*Log[1 - x]^2)/(18*(-1 + x^2)^4) + 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*Log[1 - x]^2)/(3*(1 - x)^2) - 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*Log[1 - x]^2)/(3*(1 - x)^2) + 
     (2*(-4 + 4*x^10 + 2*x^9*(3 + 4*y) - x*(-6 + 8*y) - 
        6*x^3*(9 + 25*y + 10*y^2) + x^8*(-13 + 60*y + 14*y^2) - 
        x^2*(5 + 36*y + 18*y^2) + 4*x^5*(19 - 11*y + 25*y^2) + 
        2*x^7*(37 + 37*y + 34*y^2) + x^6*(99 + 208*y + 52*y^2) - 
        x^4*(141 + 16*y + 108*y^2))*Log[1 - x]^3)/(9*(-1 + x^2)^5) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x])/
      (3*ep^2*(1 - x)^4) + ((19 + 19*x^4 - x*(76 - 50*y) - x^3*(76 - 50*y) + 
        2*x^2*(82 + 25*y^2))*Log[-x])/(18*ep*(1 - x)^4) + 
     ((Pi^2*(-12 + 2*x^10 - 24*x*(-1 + y) + 4*x^9*(6 + y) + 
          x^4*(-349 + 228*y - 302*y^2) + x^6*(11 + 500*y - 82*y^2) - 
          x^7*(-98 + 94*y - 64*y^2) + x^8*(-49 + 80*y + 4*y^2) - 
          x^2*(23 + 64*y + 40*y^2) - 2*x^3*(39 + 195*y + 56*y^2) + 
          4*x^5*(76 - 84*y + 105*y^2)) - 2*(-1 + x^2)*(61 + 61*x^8 - 
          x*(54 - 81*y) - x^7*(54 - 81*y) + 3*x^3*(36 + 313*y + 18*y^2) + 
          3*x^5*(36 + 313*y + 18*y^2) + x^2*(-71 + 22*y + 65*y^2) + 
          x^6*(-71 + 22*y + 65*y^2) + 2*x^4*(520 + 86*y + 445*y^2)))*Log[-x])/
      (18*(-1 + x^2)^5) + (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/a]*Log[-x])/(3*ep*(1 - x)^4) + 
     ((-13 - 13*x^8 - 2*x*(-9 + 4*y) - 2*x^7*(-9 + 4*y) + 
        x^4*(-210 + 56*y - 204*y^2) - x^3*(-22 + 200*y - 40*y^2) - 
        x^5*(-22 + 200*y - 40*y^2) - 2*x^2*(-7 - 26*y + y^2) - 
        2*x^6*(-7 - 26*y + y^2))*Log[s/a]*Log[-x])/(9*(-1 + x^2)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[-x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[-x])/(3*ep*(1 - x)^4) + 
     ((13 + 13*x^8 - x*(18 - 8*y) - x^7*(18 - 8*y) + 
        2*x^2*(-7 - 26*y + y^2) + 2*x^6*(-7 - 26*y + y^2) - 
        x^3*(22 - 200*y + 40*y^2) - x^5*(22 - 200*y + 40*y^2) + 
        x^4*(210 - 56*y + 204*y^2))*Log[s/sc2]*Log[-x])/(9*(-1 + x^2)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[-x])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[-x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x])/(3*ep*(1 - x)^4) + 
     ((95 + 95*x^8 - x*(78 - 118*y) - x^7*(78 - 118*y) + 
        2*x^2*(-45 + 114*y + 67*y^2) + 2*x^6*(-45 + 114*y + 67*y^2) + 
        2*x^3*(217 + 945*y + 178*y^2) + 2*x^5*(217 + 945*y + 178*y^2) + 
        2*x^4*(999 + 484*y + 870*y^2))*Log[1 - x]*Log[-x])/
      (18*(-1 + x^2)^4) - (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*Log[1 - x]*
       Log[-x])/(3*(1 - x)^2) + (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*
       Log[1 - x]*Log[-x])/(3*(1 - x)^2) - 
     (2*(-1 + x^10 - 2*x*(-3 + y) + 2*x^9*(3 + y) + 
        x^4*(-61 + 48*y - 58*y^2) + 4*x^8*(-2 + 7*y + y^2) + 
        x^6*(19 + 144*y + 2*y^2) - 2*x^2*(5 + 2*y + 4*y^2) - 
        2*x^3*(7 + 41*y + 10*y^2) + 2*x^7*(17 + 3*y + 14*y^2) + 
        4*x^5*(19 - 11*y + 25*y^2))*Log[1 - x]^2*Log[-x])/(3*(-1 + x^2)^5) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2)/
      (6*ep*(1 - x)^4) + ((59 + 36*x^9 - x*(73 - 70*y) + 6*x^8*(15 + 8*y) - 
        x^7*(175 - 328*y - 36*y^2) + x^2*(7 + 18*y + 98*y^2) + 
        x^5*(599 + 2202*y + 198*y^2) + x^3*(61 + 1944*y + 214*y^2) + 
        x^6*(283 + 174*y + 276*y^2) + x^4*(1833 + 656*y + 1898*y^2))*
       Log[-x]^2)/(36*(-1 - x)^5*(1 - x)^4) - 
     (x*(3 - x^7 + x^6*(1 - 2*y) + x^4*(3 - 32*y - 6*y^2) - 
        x*(1 - 4*y + 2*y^2) - x^5*(-1 + 4*y + 2*y^2) - 
        x^2*(3 + 22*y + 6*y^2) - x^3*(19 + 8*y + 32*y^2))*Log[s/a]*Log[-x]^2)/
      (3*(-1 - x)^5*(1 - x)^3) + 
     (x*(3 - x^7 + x^6*(1 - 2*y) + x^4*(3 - 32*y - 6*y^2) - 
        x*(1 - 4*y + 2*y^2) - x^5*(-1 + 4*y + 2*y^2) - 
        x^2*(3 + 22*y + 6*y^2) - x^3*(19 + 8*y + 32*y^2))*Log[s/sc2]*
       Log[-x]^2)/(3*(-1 - x)^5*(1 - x)^3) + 
     ((-3 - x^9 - x^8*(7 + 2*y) - x*(-3 + 6*y) - x^7*(-4 + 30*y + 4*y^2) - 
        2*x^2*(2 + 13*y + 6*y^2) - 2*x^5*(27 + 89*y + 14*y^2) - 
        2*x^6*(16 + 15*y + 16*y^2) - 2*x^3*(16 + 69*y + 24*y^2) - 
        2*x^4*(65 + 51*y + 66*y^2))*Log[1 - x]*Log[-x]^2)/
      (3*(-1 - x)^5*(1 - x)^4) + ((3 + 3*x^10 - x^7*(18 - 98*y) + 
        6*x*(-2 + y) + 6*x^9*(-2 + y) + 2*x^8*(7 - 4*y + 3*y^2) + 
        2*x^2*(11 + 4*y + 7*y^2) + 2*x^3*(7 + 81*y + 16*y^2) - 
        4*x^5*(38 - 46*y + 53*y^2) + x^6*(73 - 220*y + 84*y^2) + 
        x^4*(113 - 140*y + 124*y^2))*Log[-x]^3)/(18*(-1 + x^2)^5) - 
     (2*Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[y])/(3*(1 - x)^4) + (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[y])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*
       Log[y])/(3*(1 - x)^4) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]^2)/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[y]^2)/(3*(1 - x)^4) - 
     (5*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^3)/
      (9*(1 - x)^4) + ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y])/(3*ep^2*(1 - x)^4) - 
     (2*(3 + 3*x^4 - x*(12 - 5*y) - x^3*(12 - 5*y) + x^2*(23 + 5*y^2))*
       Log[1 + y])/(3*ep*(1 - x)^4) + 
     ((16 + (-29 + 9*Pi^2)*y + x^4*(16 + (-29 + 9*Pi^2)*y) - 
        x*(80 + 12*(-7 + 3*Pi^2)*y - 18*(-4 + Pi^2)*y^2) - 
        x^3*(80 + 12*(-7 + 3*Pi^2)*y - 18*(-4 + Pi^2)*y^2) + 
        2*x^2*(64 + (-83 + 39*Pi^2)*y + 2*(8 + 3*Pi^2)*y^2 + 
          4*(-7 + 3*Pi^2)*y^3))*Log[1 + y])/(9*(1 - x)^4*y) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[1 + y])/(3*ep*(1 - x)^4) - 
     (2*(-1 + 5*y + x^4*(-1 + 5*y) - x*(-5 + 18*y - 11*y^2) - 
        x^3*(-5 + 18*y - 11*y^2) + 2*x^2*(-4 + 18*y - y^2 + 5*y^3))*Log[s/a]*
       Log[1 + y])/(3*(1 - x)^4*y) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/a]^2*Log[1 + y])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 + y])/(3*ep*(1 - x)^4) + 
     (2*(-1 + 5*y + x^4*(-1 + 5*y) - x*(-5 + 18*y - 11*y^2) - 
        x^3*(-5 + 18*y - 11*y^2) + 2*x^2*(-4 + 18*y - y^2 + 5*y^3))*
       Log[s/sc2]*Log[1 + y])/(3*(1 - x)^4*y) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/a]*
       Log[s/sc2]*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y])/(3*ep*(1 - x)^4) + 
     (40*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[1 - x]*Log[1 + y])/(9*(1 - x)^4) + 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/a]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[1 - x]^2*Log[1 + y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y])/(3*ep*(1 - x)^4) - 
     (20*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       Log[-x]*Log[1 + y])/(9*(1 - x)^4) - 
     (2*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/a]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) + 
     (2*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[s/sc2]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) + 
     (4*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + x^2*(26 + 4*y + 8*y^2))*
       Log[1 - x]*Log[-x]*Log[1 + y])/(3*(1 - x)^4) - 
     (2*x^2*(1 + y)^2*Log[-x]^2*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[1 + y])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[y]*Log[1 + y])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^2*
       Log[1 + y])/(3*(1 - x)^4) + 
     (2*(-3 + 5*y + x^2*(-3 + 5*y) - x*(-9 + 4*y - 13*y^2))*Log[1 + y]^2)/
      (9*(1 - x)^2*y) + (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*Log[1 + y]^2)/
      (3*(1 - x)^2) - (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*Log[1 + y]^2)/
      (3*(1 - x)^2) - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + y]^2)/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]^2)/(3*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) - 2*x^2*(-2 + 4*y + y^2))*
       Log[y]*Log[1 + y]^2)/(3*(1 - x)^4) + 
     (2*(7 + 7*x^4 + 14*x*(-2 + y) + 14*x^3*(-2 + y) + 
        2*x^2*(31 + 6*y + 10*y^2))*Log[1 + y]^3)/(9*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2*Log[x + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[x + y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[x + y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y]*Log[x + y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]*Log[x + y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]^2*Log[x + y])/(3*(1 - x)^4) - 
     (Pi^2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]^2*Log[1 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[-x]*Log[1 + x*y])/(3*(1 - x)^4) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*
       Log[1 + x*y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[y]*Log[1 + x*y])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^2*
       Log[1 + x*y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]^2*Log[1 + x*y])/(3*(1 - x)^4) + 
     ((23 + 23*x^8 - x*(140 - 22*y) - x^7*(140 - 22*y) + 
        6*x^3*(-30 + 247*y) + 6*x^5*(-30 + 247*y) + 
        x^2*(42 - 288*y + 62*y^2) + x^6*(42 - 288*y + 62*y^2) + 
        2*x^4*(527 - 32*y + 850*y^2))*PolyLog[2, x])/
      (18*(-1 - x)^5*(1 - x)^3) + 
     (2*(1 + x^8 + 2*x*(-2 + y) + 2*x^7*(-2 + y) + 4*x^2*y^2 + 4*x^6*y^2 + 
        6*x^3*y*(9 + 2*y) + 6*x^5*y*(9 + 2*y) + 2*x^4*(19 + 8*y + 32*y^2))*
       Log[s/a]*PolyLog[2, x])/(3*(-1 - x)^5*(1 - x)^3) - 
     (2*(1 + x^8 + 2*x*(-2 + y) + 2*x^7*(-2 + y) + 4*x^2*y^2 + 4*x^6*y^2 + 
        6*x^3*y*(9 + 2*y) + 6*x^5*y*(9 + 2*y) + 2*x^4*(19 + 8*y + 32*y^2))*
       Log[s/sc2]*PolyLog[2, x])/(3*(-1 - x)^5*(1 - x)^3) - 
     (4*(1 + x^10 + 2*x*y + 2*x^9*y - 4*x^5*(-8 + y)*y + 2*x^2*y*(4 + y) + 
        2*x^8*y*(4 + y) + 2*x^3*(3 + 9*y + 4*y^2) + 2*x^7*(3 + 9*y + 4*y^2) + 
        x^4*(17 + 4*y + 16*y^2) + x^6*(17 + 4*y + 16*y^2))*Log[1 - x]*
       PolyLog[2, x])/(3*(-1 + x^2)^5) + 
     (2*x^2*(3 + 2*x^8 - x*(2 - 6*y) + 4*x^7*y - 4*x^3*(-8 + y)*y + 
        x^6*(-3 + 16*y + 4*y^2) + x^2*(-3 - 4*y + 6*y^2) + 
        2*x^5*(7 + 15*y + 8*y^2) + x^4*(37 + 12*y + 26*y^2))*Log[-x]*
       PolyLog[2, x])/(3*(-1 + x^2)^5) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, x])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, x])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -(x/y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -(x/y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) + 
     (2*(-3 + 5*y + x^2*(-3 + 5*y) - x*(-9 + 4*y - 13*y^2))*PolyLog[2, -y])/
      (9*(1 - x)^2*y) + (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/a]*PolyLog[2, -y])/
      (3*(1 - x)^2) - (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*PolyLog[2, -y])/
      (3*(1 - x)^2) + (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -y])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[x + y]*PolyLog[2, -y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -y])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -(x*y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -(x*y)])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -(x*y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, ((1 - x)*y)/(1 + y)])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, ((1 - x)*y)/(1 + y)])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + y]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, -((-1 - x*y)/(1 - x))])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/(1 - x))])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((-1 - x*y)/(1 + y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x]*PolyLog[2, 1 + x*y])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 + x*y]*PolyLog[2, 1 + x*y])/(1 - x)^4 - 
     (4*x*(6 + 6*x^8 + 2*x^2*(5 - 19*y + 2*y^2) + 2*x^6*(5 - 19*y + 2*y^2) - 
        x*(9 - 12*y + 2*y^2) - x^7*(9 - 12*y + 2*y^2) + 
        4*x^4*(19 - 11*y + 25*y^2) - x^3*(21 - 96*y + 28*y^2) - 
        x^5*(21 - 96*y + 28*y^2))*PolyLog[3, (1 - x)^(-1)])/
      (3*(-1 + x^2)^5) + (2*(-2 + 2*x^10 - x^9*(6 - 4*y) - x*(6 + 4*y) + 
        x^2*(15 - 28*y - 2*y^2) + x^8*(3 + 4*y + 6*y^2) + 
        2*x^7*(3 + 31*y + 6*y^2) + x^4*(-19 - 112*y + 8*y^2) - 
        2*x^3*(13 - 7*y + 10*y^2) - 4*x^5*(19 - 11*y + 25*y^2) + 
        x^6*(61 - 80*y + 48*y^2))*PolyLog[3, x])/(3*(-1 + x^2)^5) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (-x - y)/(1 - x)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -(x/y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-x - y)/y)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + x^2*(9 + 2*y + 3*y^2))*
       PolyLog[3, -y])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -(x*y)])/(3*(1 - x)^4) - 
     (2*(3 + 3*x^4 + 6*x*(-2 + y) + 6*x^3*(-2 + y) + 
        2*x^2*(14 + 4*y + 5*y^2))*PolyLog[3, (1 + y)^(-1)])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (1 - x)/(1 + y)])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, y/(1 + y)])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, ((1 - x)*y)/(1 + y)])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(1 - x))])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, (-1 - x*y)/((1 - x)*y)])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(x*y))])/(3*(1 - x)^4) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(1 + y))])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -((-1 - x*y)/(x*(1 + y)))])/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, 1 + x*y])/(1 - x)^4 + 
     (3937 + 4*Pi^2*(1 - x)*(-79 - 102*x^9 - 6*x^8*(-29 + 20*y) - 
         x*(-11 + 98*y) - x^3*(-31 + 804*y - 298*y^2) + 
         x^2*(241 + 174*y + 2*y^2) - x^7*(-59 - 484*y + 60*y^2) + 
         x^6*(253 - 2574*y + 360*y^2) - x^4*(1197 + 2344*y + 970*y^2) - 
         x^5*(2431 + 798*y + 2670*y^2)) + 1824*Zeta[3] + 
       1152*x^5*(19 - 11*y + 25*y^2)*Zeta[3] - x^10*(3937 + 1824*Zeta[3]) + 
       x^2*(-14407 - 8640*Zeta[3] + 26*y^2*(203 + 96*Zeta[3]) + 
         88*y*(157 + 192*Zeta[3])) - 2*x^9*(-864*Zeta[3] + 
         y*(2639 + 1824*Zeta[3])) + 2*x*(864*Zeta[3] + 
         y*(2639 + 1824*Zeta[3])) + 4*x^3*(3454 + 3792*Zeta[3] + 
         3*y*(1423 + 528*Zeta[3]) + y^2*(3454 + 3360*Zeta[3])) - 
       x^8*(-14407 - 3456*Zeta[3] + 8*y*(1727 + 1248*Zeta[3]) + 
         y^2*(5278 + 3648*Zeta[3])) + 2*x^4*(1968*(13 + 7*Zeta[3]) + 
         y^2*(5899 + 3648*Zeta[3]) + 4*y*(1727 + 4560*Zeta[3])) - 
       4*x^7*(3454 + 2352*Zeta[3] + y^2*(3454 + 2784*Zeta[3]) + 
         y*(4269 + 7056*Zeta[3])) - 2*x^6*(y*(6908 - 9408*Zeta[3]) + 
         48*(533 + 413*Zeta[3]) + y^2*(5899 + 11712*Zeta[3])))/
      (432*(-1 + x^2)^5)
 
Fh[x_, s_, y_, a_, sc2_] := (-2*(-(5 - 27*x + 27*x^2 - 5*x^3)^2 + 
        9*Pi^2*(-1 + 3*x + 3*x^2 - x^3)^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2)))/(81*(1 - x)^10) - 
     (4*(-5 + 37*x - 56*x^2 - 56*x^3 + 37*x^4 - 5*x^5)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x])/
      (27*(1 - x)^9) + (2*(-1 + 3*x + 3*x^2 - x^3)^2*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2)/
      (9*(1 - x)^10)
 
Eh[x_, s_, y_, a_, sc2_] := 
    -((5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
         2*x^2*(4 + y^2)))/(9*ep^2*(1 - x)^6) - 
     (3*Pi^2*(-15 + 60*x - 6*x^2 - 20*x^3 + 5*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
         2*x^3*(-2 + y) + 2*x^2*(4 + y^2)) + 
       (1 - x)^2*(101 + 101*x^6 - x*(906 - 262*y) - x^5*(906 - 262*y) + 
         x^2*(2977 - 1268*y + 262*y^2) + x^4*(2977 - 1268*y + 262*y^2) - 
         4*x^3*(1272 - 131*y + 317*y^2)))/(54*ep*(1 - x)^8) + 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2])/(9*ep*(1 - x)^6) + 
     ((61 + 61*x^6 + 6*x*(-68 + 33*y) + 6*x^5*(-68 + 33*y) - 
        4*x^3*(534 - 99*y + 166*y^2) + x^2*(1281 - 664*y + 198*y^2) + 
        x^4*(1281 - 664*y + 198*y^2))*Log[2])/(18*(1 - x)^6) - 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]^2)/(9*(1 - x)^6) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s])/
      (3*ep^2*(1 - x)^4) + ((19 + 19*x^6 - x*(138 - 50*y) - 
        x^5*(138 - 50*y) - 4*x^3*(168 - 25*y + 37*y^2) + 
        x^2*(431 - 148*y + 50*y^2) + x^4*(431 - 148*y + 50*y^2))*Log[a/s])/
      (9*ep*(1 - x)^6) + 
     ((6*Pi^2*(39 - 9*x^11 - x*(219 - 78*y) + x^10*(53 - 18*y) - 
          x^9*(73 - 34*y + 18*y^2) + x^8*(-27 + 52*y + 18*y^2) + 
          2*x^6*(542 - 408*y + 45*y^2) + 2*x^7*(-50 + 198*y + 83*y^2) + 
          x^2*(311 - 62*y + 94*y^2) - x^3*(-197 + 396*y + 94*y^2) - 
          2*x^5*(602 - 72*y + 219*y^2) - 2*x^4*(410 + 474*y + 293*y^2)) + 
        (-1 - x)^3*(1 - x)^2*(575 + 575*x^6 + 50*x*(-93 + 35*y) + 
          50*x^5*(-93 + 35*y) - 4*x^3*(6294 - 875*y + 1619*y^2) + 
          x^2*(15175 - 6476*y + 1750*y^2) + x^4*(15175 - 6476*y + 1750*y^2)))*
       Log[a/s])/(108*(-1 - x)^3*(1 - x)^8) - 
     (2*(19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]*Log[a/s])/(9*(1 - x)^6) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]^2)/
      (ep*(1 - x)^4) + ((-47 - 47*x^6 - 10*x*(-33 + 13*y) - 
        10*x^5*(-33 + 13*y) + x^2*(-1027 + 356*y - 130*y^2) + 
        x^4*(-1027 + 356*y - 130*y^2) + 4*x^3*(396 - 65*y + 89*y^2))*
       Log[a/s]^2)/(18*(1 - x)^6) + 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^3)/(9*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/sc2])/
      (4*(1 - x)^4) + (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/sc2])/(3*ep^2*(1 - x)^4) + 
     ((19 + 19*x^6 - x*(138 - 50*y) - x^5*(138 - 50*y) - 
        4*x^3*(168 - 25*y + 37*y^2) + x^2*(431 - 148*y + 50*y^2) + 
        x^4*(431 - 148*y + 50*y^2))*Log[s/sc2])/(9*ep*(1 - x)^6) + 
     ((6*Pi^2*(39 - 9*x^11 - x*(219 - 78*y) + x^10*(53 - 18*y) - 
          x^9*(73 - 34*y + 18*y^2) + x^8*(-27 + 52*y + 18*y^2) + 
          2*x^6*(542 - 408*y + 45*y^2) + 2*x^7*(-50 + 198*y + 83*y^2) + 
          x^2*(311 - 62*y + 94*y^2) - x^3*(-197 + 396*y + 94*y^2) - 
          2*x^5*(602 - 72*y + 219*y^2) - 2*x^4*(410 + 474*y + 293*y^2)) + 
        (-1 - x)^3*(1 - x)^2*(575 + 575*x^6 + 50*x*(-93 + 35*y) + 
          50*x^5*(-93 + 35*y) - 4*x^3*(6294 - 875*y + 1619*y^2) + 
          x^2*(15175 - 6476*y + 1750*y^2) + x^4*(15175 - 6476*y + 1750*y^2)))*
       Log[s/sc2])/(108*(-1 - x)^3*(1 - x)^8) - 
     (2*(19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]*Log[s/sc2])/(9*(1 - x)^6) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[s/sc2])/(ep*(1 - x)^4) + 
     ((-47 - 47*x^6 - 10*x*(-33 + 13*y) - 10*x^5*(-33 + 13*y) + 
        x^2*(-1027 + 356*y - 130*y^2) + x^4*(-1027 + 356*y - 130*y^2) + 
        4*x^3*(396 - 65*y + 89*y^2))*Log[a/s]*Log[s/sc2])/(9*(1 - x)^6) + 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^2*Log[s/sc2])/(3*(1 - x)^4) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2)/(ep*(1 - x)^4) + 
     ((-47 - 47*x^6 - 10*x*(-33 + 13*y) - 10*x^5*(-33 + 13*y) + 
        x^2*(-1027 + 356*y - 130*y^2) + x^4*(-1027 + 356*y - 130*y^2) + 
        4*x^3*(396 - 65*y + 89*y^2))*Log[s/sc2]^2)/(18*(1 - x)^6) + 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[s/sc2]^2)/(3*(1 - x)^4) + 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^3)/(9*(1 - x)^4) + (2*(5 - 22*x + 5*x^2)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x])/(9*ep*(1 - x)^6) + 
     ((-6*Pi^2*(27 + 7*x^8 - x^7*(32 - 14*y) + 6*x*(-32 + 9*y) - 
          x^5*(216 - 362*y - 40*y^2) + 6*x^2*(93 - 44*y + 5*y^2) - 
          2*x^6*(-39 + 52*y + 5*y^2) + 2*x^4*(289 - 280*y + 6*y^2) - 
          2*x^3*(428 - 201*y + 60*y^2)) + (1 - x)^2*(407 + 407*x^6 - 
          x*(3558 - 934*y) - x^5*(3558 - 934*y) + 
          x^2*(11503 - 4388*y + 934*y^2) + x^4*(11503 - 4388*y + 934*y^2) - 
          4*x^3*(4806 - 467*y + 1097*y^2)))*Log[1 - x])/(54*(1 - x)^8) - 
     (2*(19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]*Log[1 - x])/(9*(1 - x)^6) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[1 - x])/(3*ep*(1 - x)^4) - 
     (2*(1 + x^8 - x*(4 - 14*y) - x^7*(4 - 14*y) + 
        x^2*(-54 + 96*y + 38*y^2) + x^6*(-54 + 96*y + 38*y^2) - 
        x^3*(-340 + 494*y + 48*y^2) - x^5*(-340 + 494*y + 48*y^2) - 
        2*x^4*(379 - 192*y + 86*y^2))*Log[a/s]*Log[1 - x])/
      (9*(-1 - x)^2*(1 - x)^6) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^2*Log[1 - x])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 - x])/(3*ep*(1 - x)^4) - 
     (2*(1 + x^8 - x*(4 - 14*y) - x^7*(4 - 14*y) + 
        x^2*(-54 + 96*y + 38*y^2) + x^6*(-54 + 96*y + 38*y^2) - 
        x^3*(-340 + 494*y + 48*y^2) - x^5*(-340 + 494*y + 48*y^2) - 
        2*x^4*(379 - 192*y + 86*y^2))*Log[s/sc2]*Log[1 - x])/
      (9*(-1 - x)^2*(1 - x)^6) + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[s/sc2]*Log[1 - x])/(1 - x)^4 + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 - x])/(1 - x)^4 - 
     (2*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2)/(9*(1 - x)^6) + 
     (4*(3 + 3*x^4 - x*(8 - 6*y) - x^3*(8 - 6*y) + 2*x^2*(6 - 4*y + y^2))*
       Log[a/s]*Log[1 - x]^2)/(3*(1 - x)^4) + 
     (4*(3 + 3*x^4 - x*(8 - 6*y) - x^3*(8 - 6*y) + 2*x^2*(6 - 4*y + y^2))*
       Log[s/sc2]*Log[1 - x]^2)/(3*(1 - x)^4) + 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x])/(3*ep^2*(1 - x)^7) + 
     ((-10 + 39*x^8 - x^7*(311 - 84*y) - x*(-101 + 14*y) - 
        x^3*(-597 + 168*y - 110*y^2) + x^2*(-377 + 110*y - 14*y^2) + 
        x^6*(879 - 322*y + 84*y^2) - x^4*(103 + 212*y + 154*y^2) - 
        x^5*(1111 + 70*y + 322*y^2))*Log[-x])/(9*ep*(-1 - x)*(1 - x)^7) + 
     ((12*Pi^2*(1 - x + x^2 + x*y)^2*(-12 - 15*x^15 + x^14*(85 - 45*y) - 
          12*x*(-1 + 3*y) + x^2*(65 - 4*y - 28*y^2) - 
          x^13*(20 - 63*y + 72*y^2) + x^6*(219 + 217*y + 1400*y^2 - 
            182*y^3) + x^4*(400 - 753*y + 192*y^2 - 4*y^3) - 
          x^3*(215 - 263*y + 20*y^2 + 4*y^3) - x^5*(412 - 1197*y + 696*y^2 + 
            14*y^3) - x^11*(89 - 1189*y - 444*y^2 + 42*y^3) - 
          x^12*(112 - 93*y + 64*y^2 + 42*y^3) + 2*x^8*(790 + 1522*y + 
            1696*y^2 + 287*y^3) + x^10*(1487 + 968*y + 2532*y^2 + 358*y^3) + 
          2*x^9*(562 + 2284*y + 928*y^2 + 583*y^3) + 
          x^7*(1023 + 2036*y + 1304*y^2 + 750*y^3)) + (-1 - x)^2*(1 - x)*
         (-135 + 729*x^16 - x^15*(6594 - 4269*y) - x*(-834 + 459*y) + 
          x^2*(-3833 + 6756*y - 237*y^2) + x^14*(21007 - 27696*y + 
            11667*y^2) - x^13*(35254 - 51224*y + 54798*y^2 - 16677*y^3) + 
          x^3*(9962 - 9544*y + 16878*y^2 + 693*y^3) + 
          4*x^4*(795 - 2662*y + 1970*y^2 + 4830*y^3 + 234*y^4) + 
          4*x^12*(2499 - 24751*y + 8060*y^2 - 15195*y^3 + 2946*y^4) + 
          x^8*(63286 - 432196*y + 393592*y^2 - 473100*y^3 + 39200*y^4 - 
            33128*y^5) - x^7*(115798 - 361059*y + 630600*y^2 - 242178*y^3 + 
            144108*y^4 - 10790*y^5) - x^11*(-1710 - 5392*y + 172246*y^2 + 
            26135*y^3 + 34980*y^4 - 3234*y^5) + x^5*(-52578 + 104800*y - 
            131770*y^2 + 39985*y^3 + 10860*y^4 + 330*y^5) + 
          x^6*(86137 - 330852*y + 287677*y^2 - 221756*y^3 + 37184*y^4 + 
            2496*y^5) - x^10*(26255 + 144312*y - 36973*y^2 + 207044*y^3 + 
            46864*y^4 + 7896*y^5) - x^9*(42154 - 135291*y + 483336*y^2 - 
            69642*y^3 + 131292*y^4 + 18706*y^5)))*Log[-x])/
      (108*(-1 - x)^5*(1 - x)^8*(1 + x^2 + x*y)*(1 - x + x^2 + x*y)^2) - 
     (2*(-1 + 2*x - 4*x^2 - 10*x^3 + 5*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*Log[-x])/
      (3*ep*(-1 - x)*(1 - x)^7) - (2*(1 - 33*x^11 + x^10*(239 - 123*y) - 
        x*(61 - 3*y) + x^2*(277 - 217*y - 2*y^2) - 
        x^9*(559 - 543*y + 174*y^2) + x^4*(400 - 746*y + 374*y^2 - 84*y^3) + 
        x^8*(591 - 518*y + 530*y^2 - 84*y^3) - 
        x^3*(527 - 624*y + 234*y^2 + 4*y^3) + 2*x^5*(38 + 577*y + 155*y^2 + 
          34*y^3) + 2*x^7*(80 + 730*y + 257*y^2 + 116*y^3) + 
        2*x^6*(310 + 390*y + 525*y^2 + 232*y^3))*Log[a/s]*Log[-x])/
      (9*(-1 - x)^2*(1 - x)^7*(1 + x^2 + x*y)) + 
     (2*(-2 + 4*x - 3*x^2 - 14*x^3 + 7*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]^2*Log[-x])/
      (3*(-1 - x)*(1 - x)^7) - (2*(-1 + 2*x - 4*x^2 - 10*x^3 + 5*x^4)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*
       Log[-x])/(3*ep*(-1 - x)*(1 - x)^7) - 
     (2*(1 - 33*x^11 + x^10*(239 - 123*y) - x*(61 - 3*y) + 
        x^2*(277 - 217*y - 2*y^2) - x^9*(559 - 543*y + 174*y^2) + 
        x^4*(400 - 746*y + 374*y^2 - 84*y^3) + 
        x^8*(591 - 518*y + 530*y^2 - 84*y^3) - 
        x^3*(527 - 624*y + 234*y^2 + 4*y^3) + 2*x^5*(38 + 577*y + 155*y^2 + 
          34*y^3) + 2*x^7*(80 + 730*y + 257*y^2 + 116*y^3) + 
        2*x^6*(310 + 390*y + 525*y^2 + 232*y^3))*Log[s/sc2]*Log[-x])/
      (9*(-1 - x)^2*(1 - x)^7*(1 + x^2 + x*y)) + 
     (4*(-2 + 4*x - 3*x^2 - 14*x^3 + 7*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*Log[s/sc2]*Log[-x])/
      (3*(-1 - x)*(1 - x)^7) + (2*(-2 + 4*x - 3*x^2 - 14*x^3 + 7*x^4)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[-x])/(3*(-1 - x)*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x])/(3*ep*(1 - x)^7) - 
     (2*(-16 - 25*x^7 - 8*x^6*(-16 + 7*y) - x*(-43 + 38*y) + 
        2*x^2*(25 + 68*y + y^2) - x^5*(267 - 234*y + 16*y^2) - 
        x^3*(247 + 28*y + 16*y^2) + 2*x^4*(193 - 72*y + 41*y^2))*Log[1 - x]*
       Log[-x])/(9*(1 - x)^7) + 
     (8*(1 - 2*x^7 - x*(5 - 2*y) - 4*x^6*(-3 + y) + 2*x^2*(8 - 3*y + y^2) - 
        2*x^3*(17 - 7*y + 3*y^2) - x^5*(33 - 12*y + 4*y^2) + 
        x^4*(49 - 10*y + 12*y^2))*Log[a/s]*Log[1 - x]*Log[-x])/
      (3*(1 - x)^7) + (8*(1 - 2*x^7 - x*(5 - 2*y) - 4*x^6*(-3 + y) + 
        2*x^2*(8 - 3*y + y^2) - 2*x^3*(17 - 7*y + 3*y^2) - 
        x^5*(33 - 12*y + 4*y^2) + x^4*(49 - 10*y + 12*y^2))*Log[s/sc2]*
       Log[1 - x]*Log[-x])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[-x])/(3*(1 - x)^7) - 
     ((-3 + 12*x + 4*x^2 - 28*x^3 + 7*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2)/(6*ep*(1 - x)^8) + 
     ((253 - 269*x^12 - x*(1152 - 446*y) - x^11*(-240 + 526*y) + 
        x^10*(2258 - 256*y - 414*y^2) + 2*x^9*(-1152 + 3475*y + 80*y^2) + 
        2*x^2*(171 - 648*y + 199*y^2) + 8*x^6*(1177 + 1530*y + 388*y^2) - 
        x^3*(-3488 + 5574*y + 752*y^2) - 4*x^5*(3144 + 1161*y + 1136*y^2) + 
        4*x^7*(4788 + 1317*y + 3508*y^2) + x^8*(-301 + 13168*y + 5076*y^2) - 
        x^4*(8691 + 6064*y + 7204*y^2))*Log[-x]^2)/
      (36*(-1 - x)^4*(1 - x)^8) + 
     ((5 + x^11 - x*(37 - 10*y) + x^10*(-1 + 2*y) - 
        x^5*(284 - 368*y - 6*y^2) + x^8*(-9 + 28*y - 2*y^2) + 
        x^9*(25 + 6*y + 2*y^2) - 3*x^3*(-1 + 12*y + 6*y^2) + 
        x^2*(77 - 2*y + 18*y^2) + 2*x^7*(-78 + 146*y + 37*y^2) - 
        2*x^4*(58 + 110*y + 51*y^2) + 2*x^6*(310 - 96*y + 75*y^2))*Log[a/s]*
       Log[-x]^2)/(3*(-1 - x)^3*(1 - x)^8) + 
     ((5 + x^11 - x*(37 - 10*y) + x^10*(-1 + 2*y) - 
        x^5*(284 - 368*y - 6*y^2) + x^8*(-9 + 28*y - 2*y^2) + 
        x^9*(25 + 6*y + 2*y^2) - 3*x^3*(-1 + 12*y + 6*y^2) + 
        x^2*(77 - 2*y + 18*y^2) + 2*x^7*(-78 + 146*y + 37*y^2) - 
        2*x^4*(58 + 110*y + 51*y^2) + 2*x^6*(310 - 96*y + 75*y^2))*Log[s/sc2]*
       Log[-x]^2)/(3*(-1 - x)^3*(1 - x)^8) + 
     ((9 + 3*x^8 - x*(64 - 18*y) - x^7*(16 - 6*y) - 
        2*x^6*(-22 + 20*y + y^2) + 4*x^4*(55 - 48*y + 2*y^2) + 
        2*x^5*(-52 + 63*y + 4*y^2) + 2*x^2*(94 - 44*y + 5*y^2) - 
        2*x^3*(148 - 69*y + 20*y^2))*Log[1 - x]*Log[-x]^2)/(3*(1 - x)^8) + 
     ((-27 + 29*x^13 - 27*x*(-3 + 2*y) + x^12*(-119 + 58*y) - 
        x^11*(137 - 66*y - 70*y^2) + x^2*(153 - 46*y - 58*y^2) - 
        x^3*(397 - 452*y + 58*y^2) + x^10*(573 - 496*y + 70*y^2) - 
        2*x^7*(1203 + 499*y + 520*y^2) + x^4*(-327 + 1696*y + 594*y^2) + 
        x^6*(2214 + 382*y + 632*y^2) - x^9*(-157 + 2012*y + 690*y^2) + 
        x^5*(2577 + 1202*y + 1622*y^2) - x^8*(3139 + 1786*y + 1910*y^2))*
       Log[-x]^3)/(9*(-1 - x)^5*(1 - x)^8) - 
     (4*Pi^2*(3 - 12*x + 4*x^2 - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x])/(3*(1 - x)^8) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x])/(3*ep*(1 - x)^7) - 
     ((5 + 5*x^8 + 22*x*(-3 + y) + 22*x^7*(-3 + y) + 
        x^4*(514 - 232*y - 20*y^2) + 2*x^2*(131 - 58*y + 11*y^2) + 
        2*x^6*(131 - 58*y + 11*y^2) - 2*x^3*(281 - y + 58*y^2) - 
        2*x^5*(281 - y + 58*y^2))*Log[-x]*Log[1 + x])/
      (9*(-1 - x)*(1 - x)^7) + (8*(1 - 2*x - 2*x^2 - 2*x^3 + x^4)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[-x]*Log[1 + x])/(3*(-1 - x)*(1 - x)^7) + 
     (8*(1 - 2*x - 2*x^2 - 2*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*Log[-x]*Log[1 + x])/
      (3*(-1 - x)*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       Log[-x]*Log[1 + x])/(3*(1 - x)^7) + 
     ((-13 + 52*x + 16*x^2 - 116*x^3 + 29*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*Log[1 + x])/
      (3*(1 - x)^8) - ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + Sqrt[1 - 6*x + x^2]])/
      (18*ep*(1 - x)^6) - 
     ((4*Pi^2*(1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
          2*x^3*(-2 + y) + 2*x^2*(4 + y^2)) + (1 - x)^2*
         (61 + 61*x^6 + 6*x*(-68 + 33*y) + 6*x^5*(-68 + 33*y) - 
          4*x^3*(534 - 99*y + 166*y^2) + x^2*(1281 - 664*y + 198*y^2) + 
          x^4*(1281 - 664*y + 198*y^2)))*Log[1 - x + Sqrt[1 - 6*x + x^2]])/
      (36*(1 - x)^8) + ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[2]*
       Log[1 - x + Sqrt[1 - 6*x + x^2]])/(9*(1 - x)^6) + 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[1 - x + Sqrt[1 - 6*x + x^2]])/
      (9*(1 - x)^6) + ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*
       Log[1 - x + Sqrt[1 - 6*x + x^2]])/(9*(1 - x)^6) + 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 - x + Sqrt[1 - 6*x + x^2]])/
      (9*(1 - x)^6) - ((19 - 84*x + 19*x^2)*(1 - x + Sqrt[1 - 6*x + x^2])*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + Sqrt[1 - 6*x + x^2]]^2)/(36*(1 - x)^7) + 
     ((1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + Sqrt[1 - 6*x + x^2]]^3)/(18*(1 - x)^8) - 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-1 + x + Sqrt[1 - 6*x + x^2]])/
      (18*ep*(1 - x)^6) + 
     ((4*Pi^2*(1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
          2*x^3*(-2 + y) + 2*x^2*(4 + y^2)) - (1 - x)^2*
         (61 + 61*x^6 + 6*x*(-68 + 33*y) + 6*x^5*(-68 + 33*y) - 
          4*x^3*(534 - 99*y + 166*y^2) + x^2*(1281 - 664*y + 198*y^2) + 
          x^4*(1281 - 664*y + 198*y^2)))*Log[-1 + x + Sqrt[1 - 6*x + x^2]])/
      (36*(1 - x)^8) + ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[2]*
       Log[-1 + x + Sqrt[1 - 6*x + x^2]])/(9*(1 - x)^6) + 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[-1 + x + Sqrt[1 - 6*x + x^2]])/
      (9*(1 - x)^6) + ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*
       Log[-1 + x + Sqrt[1 - 6*x + x^2]])/(9*(1 - x)^6) + 
     ((19 - 84*x + 19*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-1 + x + Sqrt[1 - 6*x + x^2]])/
      (9*(1 - x)^6) + ((19 - 84*x + 19*x^2)*(-1 + x + Sqrt[1 - 6*x + x^2])*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[1 - x + Sqrt[1 - 6*x + x^2]]*Log[-1 + x + Sqrt[1 - 6*x + x^2]])/
      (18*(1 - x)^7) - ((1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + Sqrt[1 - 6*x + x^2]]^2*
       Log[-1 + x + Sqrt[1 - 6*x + x^2]])/(6*(1 - x)^8) - 
     ((19 - 84*x + 19*x^2)*(1 - x + Sqrt[1 - 6*x + x^2])*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[-1 + x + Sqrt[1 - 6*x + x^2]]^2)/(36*(1 - x)^7) + 
     ((1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + Sqrt[1 - 6*x + x^2]]*
       Log[-1 + x + Sqrt[1 - 6*x + x^2]]^2)/(6*(1 - x)^8) - 
     ((1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-1 + x + Sqrt[1 - 6*x + x^2]]^3)/
      (18*(1 - x)^8) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]^2*Log[y])/
      (3*(1 - x)^7) - (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[y])/
      (3*(1 - x)^7) + (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[y]^2)/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]^3)/(9*(1 - x)^7) + 
     (4*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y])/(9*ep*(1 - x)^6) + 
     (2*(2*(65 - 432/(1 - x)^6 + 1296/(1 - x)^5 - 1184/(1 - x)^4 + 
          208/(1 - x)^3 + 4/(1 - x)^2 + 108/(1 - x) + 
          (24*(-1 + (1 - x)^(-2)))/y + (8*x*(17 - 94*x + 46*x^2 - 94*x^3 + 
             17*x^4)*y)/(1 - x)^6 + (16*x^2*(7 - 41*x + 7*x^2)*y^2)/
           (1 - x)^6 + 72/(1 + y)^2 - 24/(y - x*y)) + 
        (3*Pi^2*(-9 - 17*x^7 - 9*x*(-7 + 2*y) - 17*x^6*(-7 + 2*y) - 
           3*x^2*(45 - 14*y + 8*y^2) - x^5*(307 - 114*y + 28*y^2) + 
           x^3*(49 + 120*y + 72*y^2) + x^4*(341 - 16*y + 84*y^2)))/(1 - x)^7)*
       Log[1 + y])/27 - (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[1 + y])/(3*ep*(1 - x)^4) - 
     (4*(-3 + 7*y + x^6*(-3 + 7*y) - x*(-21 + 60*y - 23*y^2) - 
        x^5*(-21 + 60*y - 23*y^2) + x^2*(-57 + 197*y - 100*y^2 + 20*y^3) + 
        x^4*(-57 + 197*y - 100*y^2 + 20*y^3) - 
        x^3*(-78 + 336*y - 58*y^2 + 88*y^3))*Log[a/s]*Log[1 + y])/
      (9*(1 - x)^6*y) + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]^2*Log[1 + y])/(1 - x)^4 - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 + y])/(3*ep*(1 - x)^4) - 
     (4*(-3 + 7*y + x^6*(-3 + 7*y) - x*(-21 + 60*y - 23*y^2) - 
        x^5*(-21 + 60*y - 23*y^2) + x^2*(-57 + 197*y - 100*y^2 + 20*y^3) + 
        x^4*(-57 + 197*y - 100*y^2 + 20*y^3) - 
        x^3*(-78 + 336*y - 58*y^2 + 88*y^3))*Log[s/sc2]*Log[1 + y])/
      (9*(1 - x)^6*y) + (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[s/sc2]*Log[1 + y])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 + y])/(1 - x)^4 + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[a/s]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[1 + y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y])/(3*ep*(1 - x)^7) - 
     (8*(-1 - x)*(5 + 5*x^6 - x*(43 - 10*y) - x^5*(43 - 10*y) + 
        x^2*(142 - 54*y + 15*y^2) + x^4*(142 - 54*y + 15*y^2) - 
        x^3*(256 + 8*y + 78*y^2))*Log[-x]*Log[1 + y])/(9*(1 - x)^7) + 
     (4*(-3 - x^7 - x^5*(9 - 10*y) + x^6*(7 - 2*y) - 3*x*(-7 + 2*y) + 
        x^4*(-17 + 4*y) + x^2*(-59 + 14*y - 8*y^2) + 
        x^3*(77 + 12*y + 24*y^2))*Log[a/s]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) + (4*(-3 - x^7 - x^5*(9 - 10*y) + x^6*(7 - 2*y) - 
        3*x*(-7 + 2*y) + x^4*(-17 + 4*y) + x^2*(-59 + 14*y - 8*y^2) + 
        x^3*(77 + 12*y + 24*y^2))*Log[s/sc2]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) + (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) - (4*(-1 - 2*x^7 + x^6*(14 - 4*y) - x*(-7 + 2*y) + 
        x^2*(-15 + 4*y - 3*y^2) - x^5*(36 - 14*y + 3*y^2) + 
        x^4*(40 - 4*y + 9*y^2) + x^3*(5 + 16*y + 9*y^2))*Log[-x]^2*
       Log[1 + y])/(3*(1 - x)^7) + (8*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + x]*Log[1 + y])/(1 - x)^7 - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[1 + y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[y]*Log[1 + y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]^2*Log[1 + y])/(3*(1 - x)^7) - 
     (4*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]^2)/(9*(1 - x)^6) + 
     (4*(1 + x^2 + 2*x*(-1 + y))*Log[a/s]*Log[1 + y]^2)/(3*(1 - x)^2) + 
     (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*Log[1 + y]^2)/(3*(1 - x)^2) + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + y]^2)/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]^2)/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]*Log[1 + y]^2)/(1 - x)^7 - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]^3)/(3*(1 - x)^7) - 
     (2*Pi^2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y])/(9*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[x + y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2*Log[x + y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[x + y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]*Log[x + y])/(3*(1 - x)^7) + 
     (2*Pi^2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x*y])/(9*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + x*y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2*Log[1 + x*y])/(1 - x)^7 + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[1 + x*y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[1 + x^2 + x*y])/(3*(1 - x)^7) + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + x^2 + x*y])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]^2*Log[1 + x^2 + x*y])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[x + y]*
       Log[1 + x^2 + x*y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + x*y]*Log[1 + x^2 + x*y])/
      (3*(1 - x)^7) - (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + x^2 + x*y]^2)/
      (3*(1 - x)^7) - (4*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y])/
      (9*ep*(1 - x)^6) - (4*(3*Pi^2*(1 - x + x^2 + x*y)^2*
         (-7 - 5*x^9 + x^8*(41 - 15*y) - x*(-43 + 21*y) + 
          x^2*(-99 + 91*y - 25*y^2) - x^7*(117 - 65*y + 23*y^2) + 
          x^6*(159 - 72*y + 63*y^2 - 13*y^3) - x^3*(-105 + 108*y - 81*y^2 + 
            11*y^3) + x^4*(26 + 160*y + 26*y^2 + 33*y^3) + 
          x^5*(-50 + 140*y + 70*y^2 + 39*y^3)) + 
        (1 - x)*(41 + 41*x^12 - x*(460 - 211*y) - x^11*(460 - 211*y) + 
          x^2*(2175 - 2058*y + 499*y^2) + x^10*(2175 - 2058*y + 499*y^2) - 
          x^3*(6454 - 7188*y + 4176*y^2 - 641*y^3) - 
          x^9*(6454 - 7188*y + 4176*y^2 - 641*y^3) + 
          x^4*(12415 - 18066*y + 9780*y^2 - 4674*y^3 + 424*y^4) + 
          x^8*(12415 - 18066*y + 9780*y^2 - 4674*y^3 + 424*y^4) + 
          x^6*(20274 - 33624*y + 21394*y^2 - 11420*y^3 + 2064*y^4 - 
            656*y^5) - x^5*(18286 - 27593*y + 20256*y^2 - 6719*y^3 + 
            2752*y^4 - 112*y^5) - x^7*(18286 - 27593*y + 20256*y^2 - 
            6719*y^3 + 2752*y^4 - 112*y^5)))*Log[1 - x + x^2 + x*y])/
      (27*(1 - x)^7*(1 + x^2 + x*y)*(1 - x + x^2 + x*y)^2) + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) + 
     (4*(4 + 4*x^8 - x*(45 - 21*y) - x^7*(45 - 21*y) + 
        x^2*(159 - 124*y + 37*y^2) + x^6*(159 - 124*y + 37*y^2) + 
        x^4*(274 - 464*y + 62*y^2 - 88*y^3) - x^3*(303 - 215*y + 164*y^2 - 
          20*y^3) - x^5*(303 - 215*y + 164*y^2 - 20*y^3))*Log[a/s]*
       Log[1 - x + x^2 + x*y])/(9*(1 - x)^6*(1 + x^2 + x*y)) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^2*Log[1 - x + x^2 + x*y])/(1 - x)^4 + 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^4) + 
     (4*(4 + 4*x^8 - x*(45 - 21*y) - x^7*(45 - 21*y) + 
        x^2*(159 - 124*y + 37*y^2) + x^6*(159 - 124*y + 37*y^2) + 
        x^4*(274 - 464*y + 62*y^2 - 88*y^3) - x^3*(303 - 215*y + 164*y^2 - 
          20*y^3) - x^5*(303 - 215*y + 164*y^2 - 20*y^3))*Log[s/sc2]*
       Log[1 - x + x^2 + x*y])/(9*(1 - x)^6*(1 + x^2 + x*y)) - 
     (8*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[s/sc2]*Log[1 - x + x^2 + x*y])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 - x + x^2 + x*y])/(1 - x)^4 - 
     (8*(3 + 3*x^4 - x*(8 - 6*y) - x^3*(8 - 6*y) + 2*x^2*(7 - 2*y + 2*y^2))*
       Log[a/s]*Log[1 - x]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) - 
     (8*(3 + 3*x^4 - x*(8 - 6*y) - x^3*(8 - 6*y) + 2*x^2*(7 - 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[1 - x + x^2 + x*y])/(3*(1 - x)^4) + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[1 - x + x^2 + x*y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 - x + x^2 + x*y])/(3*ep*(1 - x)^7) + 
     (8*(-15 - 5*x^7 - 10*x^6*(-1 + y) - 2*x*(-52 + 15*y) + 
        x^2*(-293 + 136*y - 25*y^2) - x^5*(-57 - 28*y + 5*y^2) + 
        x^4*(-230 + 98*y + 9*y^2) + 3*x^3*(156 - 10*y + 39*y^2))*Log[-x]*
       Log[1 - x + x^2 + x*y])/(9*(1 - x)^7) - 
     (4*(-3 - x^7 + x^6*(3 - 2*y) + x^4*(-57 + 4*y) - x*(-25 + 6*y) + 
        x^5*(11 + 10*y) + x^2*(-79 + 14*y - 8*y^2) + 
        3*x^3*(39 + 4*y + 8*y^2))*Log[a/s]*Log[-x]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^7) - (4*(-3 - x^7 + x^6*(3 - 2*y) + x^4*(-57 + 4*y) - 
        x*(-25 + 6*y) + x^5*(11 + 10*y) + x^2*(-79 + 14*y - 8*y^2) + 
        3*x^3*(39 + 4*y + 8*y^2))*Log[s/sc2]*Log[-x]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^7) + (4*(-5 - 4*x^7 + x^6*(30 - 8*y) - x*(-33 + 10*y) + 
        x^2*(-77 + 32*y - 9*y^2) - x^5*(76 - 22*y + 9*y^2) + 
        x^3*(65 + 8*y + 27*y^2) + x^4*(70 + 28*y + 27*y^2))*Log[-x]^2*
       Log[1 - x + x^2 + x*y])/(3*(1 - x)^7) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x]*Log[1 - x + x^2 + x*y])/
      (1 - x)^7 + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*Log[x + y]*
       Log[1 - x + x^2 + x*y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x*y]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^7) + (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + x^2 + x*y]*
       Log[1 - x + x^2 + x*y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x^2 + x*y]*Log[1 - x + x^2 + x*y])/
      (3*(1 - x)^7) + (4*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]^2)/
      (9*(1 - x)^6) + (4*(1 + x^2 + 2*x*(1 + y))*Log[a/s]*
       Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^2) + 
     (4*(1 + x^2 + 2*x*(1 + y))*Log[s/sc2]*Log[1 - x + x^2 + x*y]^2)/
      (3*(1 - x)^2) - (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[1 - x + x^2 + x*y]^
        2)/(3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 - x + x^2 + x*y]^2)/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[2, -x])/(3*ep*(1 - x)^7) - 
     ((5 + 5*x^8 + 22*x*(-3 + y) + 22*x^7*(-3 + y) + 
        x^4*(514 - 232*y - 20*y^2) + 2*x^2*(131 - 58*y + 11*y^2) + 
        2*x^6*(131 - 58*y + 11*y^2) - 2*x^3*(281 - y + 58*y^2) - 
        2*x^5*(281 - y + 58*y^2))*PolyLog[2, -x])/(9*(-1 - x)*(1 - x)^7) + 
     (8*(1 - 2*x - 2*x^2 - 2*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*PolyLog[2, -x])/
      (3*(-1 - x)*(1 - x)^7) + (8*(1 - 2*x - 2*x^2 - 2*x^3 + x^4)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*
       PolyLog[2, -x])/(3*(-1 - x)*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, -x])/(3*(1 - x)^7) + 
     (2*(-1 + 4*x + 20*x^2 - 84*x^3 + 21*x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -x])/
      (3*(1 - x)^8) + (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*PolyLog[2, -x])/
      (1 - x)^7 - (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -x])/(1 - x)^7 - 
     (4*(-1 - x)*(7 + 7*x^6 - x*(24 - 14*y) - x^5*(24 - 14*y) + 
        x^2*(11 - 72*y - 6*y^2) + x^4*(11 - 72*y - 6*y^2) + 
        4*x^3*(6 + 35*y + 6*y^2))*PolyLog[2, x])/(9*(1 - x)^7) - 
     (8*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*(1 + x^2 + 2*x*y)*Log[a/s]*
       PolyLog[2, x])/(3*(-1 + x^2)^3) - (8*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*
       (1 + x^2 + 2*x*y)*Log[s/sc2]*PolyLog[2, x])/(3*(-1 + x^2)^3) + 
     (8*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, x])/
      (3*(1 - x)^8) - (Sqrt[1 - 6*x + x^2]*(19 - 84*x + 19*x^2)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[2, (-1 + x + Sqrt[1 - 6*x + x^2])/
         (1 - x + Sqrt[1 - 6*x + x^2])])/(9*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (-x - y)/(1 - x)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, (-x - y)/(1 - x)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, x*(-x - y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, x*(-x - y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, (x*(-x - y))/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, (x*(-x - y))/(1 - x)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y]*
       PolyLog[2, (x*(-x - y))/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -(x/y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]*PolyLog[2, -(x/y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]*PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, -((-x - y)/y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]*PolyLog[2, -((-x - y)/((1 - x)*y))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y]*
       PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^7) - 
     (4*(-3 + 14*y + 6*y^2 + 18*y^3 + 5*y^4 + 
        x^6*(-3 + 14*y + 6*y^2 + 18*y^3 + 5*y^4) - 
        x*(-21 + 87*y + 56*y^2 + 120*y^3 + 21*y^4 - 7*y^5) - 
        x^5*(-21 + 87*y + 56*y^2 + 120*y^3 + 21*y^4 - 7*y^5) + 
        x^2*(-57 + 222*y + 182*y^2 + 342*y^3 + 71*y^4 + 12*y^5 + 20*y^6) + 
        x^4*(-57 + 222*y + 182*y^2 + 342*y^3 + 71*y^4 + 12*y^5 + 20*y^6) - 
        x^3*(-78 + 298*y + 312*y^2 + 672*y^3 + 398*y^4 + 230*y^5 + 88*y^6))*
       PolyLog[2, -y])/(9*(1 - x)^6*y*(1 + y)^3) + 
     (4*(1 + x^2 + 2*x*(-1 + y))*Log[a/s]*PolyLog[2, -y])/(3*(1 - x)^2) + 
     (4*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*PolyLog[2, -y])/(3*(1 - x)^2) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, -y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, -y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*PolyLog[2, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*
       PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, ((1 - x)*y)/(1 + y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*
       PolyLog[2, ((1 - x)*y)/(1 + y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]*PolyLog[2, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((-1 - x*y)/(1 - x))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/(1 - x))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*
       PolyLog[2, -((-1 - x*y)/((1 - x)*x))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x*y]*
       PolyLog[2, (-1 - x*y)/((1 - x)*y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, 1 + x*y])/(3*(1 - x)^7) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, x^2/(1 + x^2 + x*y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*
       PolyLog[2, x^2/(1 + x^2 + x*y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (x^2*(-x - y))/
         ((1 - x)*(1 + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, (x^2*(-x - y))/
         ((1 - x)*(1 + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, (x^2*(-x - y))/
         ((1 - x)*(1 + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, 
        -((-1 - x*y)/(1 + x^2 + x*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*PolyLog[2, 
        -((-1 - x*y)/(1 + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*PolyLog[2, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^7) + 
     (4*((2*(9 - 41*x + 87*x^2 - 158*x^3 + 87*x^4 - 41*x^5 + 9*x^6))/
         (1 - x)^6 + (x*(33 - 128*x + 46*x^2 - 128*x^3 + 33*x^4)*y)/
         (1 - x)^6 + (4*x^2*(5 - 22*x + 5*x^2)*y^2)/(1 - x)^6 - 
        (24*x^3)/(1 - x + x^2 + x*y)^3 - (12*x^2)/(1 - x + x^2 + x*y)^2 - 
        (x*(3 + 3*x^6 + 3*x*(-2 + y) + 3*x^5*(-2 + y) - x^2*(32 + 9*y) - 
           x^4*(32 + 9*y) - x^3*(-6 + 20*y)))/((1 - x)^4*(1 + x^2 + x*y)*
          (1 - x + x^2 + x*y)))*PolyLog[2, (1 + x^2 + x*y)/x])/9 + 
     (4*(1 + x^2 + 2*x*(1 + y))*Log[a/s]*PolyLog[2, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^2) + (4*(1 + x^2 + 2*x*(1 + y))*Log[s/sc2]*
       PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^2) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y]*
       PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*
       PolyLog[2, (1 + x^2 + x*y)/x])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*PolyLog[2, 
        -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 
        -(((1 - x)*x)/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*PolyLog[2, 
        -(((1 - x)*x)/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, (1 + x^2 + x*y)/
         (1 - x + x^2 + x*y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, (1 + x^2 + x*y)/(1 - x + x^2 + x*y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, ((1 - x)*(1 + x^2 + x*y))/(1 - x + x^2 + x*y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, (1 - x + x^2 + x*y)/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, (1 - x + x^2 + x*y)/(1 - x)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, 
        -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x^2 + x*y]*
       PolyLog[2, -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x + x^2 + x*y]*
       PolyLog[2, -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^7) - (2*(11 - 44*x + 24*x^2 - 52*x^3 + 13*x^4)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       PolyLog[3, -x])/(3*(1 - x)^8) - 
     (4*(1 + x^8 + 2*x*(-6 + y) + 2*x^7*(-6 + y) + x^2*(46 + 6*y^2) + 
        x^6*(46 + 6*y^2) + 2*x^4*(45 + 16*y + 6*y^2) - 
        x^3*(92 + 42*y + 24*y^2) - x^5*(92 + 42*y + 24*y^2))*PolyLog[3, x])/
      (3*(1 - x)^8) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 1 + x])/(3*(1 - x)^7) - 
     (2*(1 - 4*x - 4*x^3 + x^4)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-1 + x + Sqrt[1 - 6*x + x^2])/
         (1 - x + Sqrt[1 - 6*x + x^2])])/(3*(1 - x)^8) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-x - y)/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, x*(-x - y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (x*(-x - y))/(1 - x)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -(x/y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-x - y)/y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^7) + 
     (8*(-1 - x*(-7 + 2*y) - x^3*(-25 + 8*y - 3*y^2) - x^2*(19 - 8*y + y^2) - 
        x^5*(-2 + 2*y + y^2) + x^4*(-10 + 12*y + 3*y^2))*PolyLog[3, -y])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 + y)^(-1)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, y/(1 + y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, ((1 - x)*y)/(1 + y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 
        -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-1 - x*y)/(1 - x))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-1 - x*y)/((1 - x)*x))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (-1 - x*y)/((1 - x)*y)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 1 + x*y])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, x/(1 + x^2 + x*y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, x^2/(1 + x^2 + x*y)])/
      (3*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (x^2*(-x - y))/
         ((1 - x)*(1 + x^2 + x*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-1 - x*y)/(1 + x^2 + x*y))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 
        -((-1 - x*y)/((1 - x)*(1 + x^2 + x*y)))])/(3*(1 - x)^7) - 
     (4*(1 + x^2 + 2*x*(1 + y))*PolyLog[3, (1 + x^2 + x*y)/x])/
      (3*(1 - x)^2) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 
        -(x/(1 - x + x^2 + x*y))])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -(((1 - x)*x)/(1 - x + x^2 + x*y))])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 + x^2 + x*y)/
         (1 - x + x^2 + x*y)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, ((1 - x)*(1 + x^2 + x*y))/
         (1 - x + x^2 + x*y)])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (1 - x + x^2 + x*y)/(1 - x)])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 
        -((x*(1 - x + x^2 + x*y))/((1 - x)*(1 + x^2 + x*y)))])/
      (3*(1 - x)^7) + (3*Pi^2*(521 + 38*Sqrt[1 - 6*x + x^2] + 
         3*(377 + 38*Sqrt[1 - 6*x + x^2])*y + 
         3*(393 + 38*Sqrt[1 - 6*x + x^2])*y^2 + 
         (377 + 38*Sqrt[1 - 6*x + x^2])*y^3 + x^18*(269 + 375*y + 423*y^2 + 
           125*y^3) - x^17*(19*(65 + 2*Sqrt[1 - 6*x + x^2]) + 
           2*(-158 + 57*Sqrt[1 - 6*x + x^2])*y + 
           6*(-113 + 19*Sqrt[1 - 6*x + x^2])*y^2 + 
           2*(-806 + 19*Sqrt[1 - 6*x + x^2])*y^3 - 565*y^4) - 
         x*(5*(635 + 64*Sqrt[1 - 6*x + x^2]) + 
           154*(26 + 5*Sqrt[1 - 6*x + x^2])*y + 
           6*(107 + 65*Sqrt[1 - 6*x + x^2])*y^2 - 
           2*(2086 + 125*Sqrt[1 - 6*x + x^2])*y^3 - 
           5*(413 + 38*Sqrt[1 - 6*x + x^2])*y^4) + 
         x^16*(1394 + 320*Sqrt[1 - 6*x + x^2] + 
           70*(-89 + 11*Sqrt[1 - 6*x + x^2])*y + 
           (417 + 390*Sqrt[1 - 6*x + x^2])*y^2 - 
           5*(-687 + 50*Sqrt[1 - 6*x + x^2])*y^3 - 
           5*(-909 + 38*Sqrt[1 - 6*x + x^2])*y^4 + 1279*y^5) + 
         x^2*(6930 + 976*Sqrt[1 - 6*x + x^2] + 
           2*(1045 + 873*Sqrt[1 - 6*x + x^2])*y - 
           (4267 + 200*Sqrt[1 - 6*x + x^2])*y^2 - 
           (5177 + 1316*Sqrt[1 - 6*x + x^2])*y^3 + 
           (6973 + 72*Sqrt[1 - 6*x + x^2])*y^4 + 
           11*(441 + 38*Sqrt[1 - 6*x + x^2])*y^5) - 
         x^15*(-5377 + 976*Sqrt[1 - 6*x + x^2] + 
           2*(-10021 + 873*Sqrt[1 - 6*x + x^2])*y + 
           (9873 - 200*Sqrt[1 - 6*x + x^2])*y^2 - 
           4*(-3537 + 329*Sqrt[1 - 6*x + x^2])*y^3 + 
           (-1007 + 72*Sqrt[1 - 6*x + x^2])*y^4 + 
           (-7674 + 418*Sqrt[1 - 6*x + x^2])*y^5 - 1697*y^6) - 
         x^3*(2155 + 1214*Sqrt[1 - 6*x + x^2] + 
           2*(-3977 + 799*Sqrt[1 - 6*x + x^2])*y + 
           (15309 - 642*Sqrt[1 - 6*x + x^2])*y^2 + 
           4*(7253 + 33*Sqrt[1 - 6*x + x^2])*y^3 + 
           (18869 + 2018*Sqrt[1 - 6*x + x^2])*y^4 + 
           6*(-1003 + 61*Sqrt[1 - 6*x + x^2])*y^5 - 
           (5933 + 494*Sqrt[1 - 6*x + x^2])*y^6) + 
         x^14*(-24787 + 1214*Sqrt[1 - 6*x + x^2] + 
           47*(-645 + 34*Sqrt[1 - 6*x + x^2])*y + 
           (37208 - 642*Sqrt[1 - 6*x + x^2])*y^2 + 
           2*(18097 + 66*Sqrt[1 - 6*x + x^2])*y^3 + 
           (-15379 + 2018*Sqrt[1 - 6*x + x^2])*y^4 + 
           (-10655 + 366*Sqrt[1 - 6*x + x^2])*y^5 + 
           (6286 - 494*Sqrt[1 - 6*x + x^2])*y^6 + 1192*y^7) + 
         x^4*(-3*(9397 + 320*Sqrt[1 - 6*x + x^2]) - 
           3*(15149 + 1160*Sqrt[1 - 6*x + x^2])*y + 
           (6296 - 4338*Sqrt[1 - 6*x + x^2])*y^2 - 
           2*(6139 + 1636*Sqrt[1 - 6*x + x^2])*y^3 - 
           (73087 + 3884*Sqrt[1 - 6*x + x^2])*y^4 - 
           7*(6653 + 480*Sqrt[1 - 6*x + x^2])*y^5 + 
           (1286 - 626*Sqrt[1 - 6*x + x^2])*y^6 + 
           8*(461 + 38*Sqrt[1 - 6*x + x^2])*y^7) - 
         2*x^13*(-25102 - 480*Sqrt[1 - 6*x + x^2] - 
           2*(3391 + 870*Sqrt[1 - 6*x + x^2])*y + 
           (47119 - 2169*Sqrt[1 - 6*x + x^2])*y^2 - 
           4*(-9465 + 409*Sqrt[1 - 6*x + x^2])*y^3 - 
           (20643 + 1942*Sqrt[1 - 6*x + x^2])*y^4 - 
           6*(921 + 280*Sqrt[1 - 6*x + x^2])*y^5 + 
           (7113 - 313*Sqrt[1 - 6*x + x^2])*y^6 + 
           8*(-138 + 19*Sqrt[1 - 6*x + x^2])*y^7 - 167*y^8) - 
         2*x^9*(13047 + 3437*Sqrt[1 - 6*x + x^2] + 
           6*(5020 + 717*Sqrt[1 - 6*x + x^2])*y - 
           6*(-16818 + 565*Sqrt[1 - 6*x + x^2])*y^2 + 
           (63620 - 4078*Sqrt[1 - 6*x + x^2])*y^3 + 
           (145797 + 97*Sqrt[1 - 6*x + x^2])*y^4 - 
           4*(-48267 + 448*Sqrt[1 - 6*x + x^2])*y^5 + 
           (94142 - 1782*Sqrt[1 - 6*x + x^2])*y^6 + 
           (18336 - 368*Sqrt[1 - 6*x + x^2])*y^7 + 
           (6162 - 298*Sqrt[1 - 6*x + x^2])*y^8) + 
         x^12*(-66705 - 4256*Sqrt[1 - 6*x + x^2] - 
           (5669 + 6008*Sqrt[1 - 6*x + x^2])*y + 
           6*(11162 + 873*Sqrt[1 - 6*x + x^2])*y^2 + 
           2*(-21613 + 5820*Sqrt[1 - 6*x + x^2])*y^3 + 
           (-188241 + 7912*Sqrt[1 - 6*x + x^2])*y^4 + 
           (-43401 + 6944*Sqrt[1 - 6*x + x^2])*y^5 + 
           2*(9083 + 2095*Sqrt[1 - 6*x + x^2])*y^6 + 
           8*(-923 + 54*Sqrt[1 - 6*x + x^2])*y^7 + 
           (240 - 76*Sqrt[1 - 6*x + x^2])*y^8) + 
         x^10*(-9807 + 640*Sqrt[1 - 6*x + x^2] + 
           (2619 + 2710*Sqrt[1 - 6*x + x^2])*y + 
           12*(-40 + 329*Sqrt[1 - 6*x + x^2])*y^2 + 
           12*(-27263 + 391*Sqrt[1 - 6*x + x^2])*y^3 + 
           (-382413 + 8364*Sqrt[1 - 6*x + x^2])*y^4 + 
           5*(-33059 + 1998*Sqrt[1 - 6*x + x^2])*y^5 + 
           (-97932 + 6476*Sqrt[1 - 6*x + x^2])*y^6 + 
           16*(-3417 + 176*Sqrt[1 - 6*x + x^2])*y^7 + 
           260*(4 + 3*Sqrt[1 - 6*x + x^2])*y^8) - 
         x^6*(82525 + 4846*Sqrt[1 - 6*x + x^2] + 
           (32113 + 6054*Sqrt[1 - 6*x + x^2])*y - 
           2*(16134 + 1135*Sqrt[1 - 6*x + x^2])*y^2 + 
           2*(75481 + 1754*Sqrt[1 - 6*x + x^2])*y^3 + 
           (355485 + 14486*Sqrt[1 - 6*x + x^2])*y^4 + 
           (182181 + 10774*Sqrt[1 - 6*x + x^2])*y^5 + 
           (63874 + 5982*Sqrt[1 - 6*x + x^2])*y^6 + 
           8*(4387 + 352*Sqrt[1 - 6*x + x^2])*y^7 + 
           12*(52 + 9*Sqrt[1 - 6*x + x^2])*y^8) + 
         x^11*(44315 + 4846*Sqrt[1 - 6*x + x^2] + 
           6*(-9067 + 1009*Sqrt[1 - 6*x + x^2])*y - 
           (203691 + 2270*Sqrt[1 - 6*x + x^2])*y^2 + 
           4*(-31283 + 877*Sqrt[1 - 6*x + x^2])*y^3 + 
           (-56515 + 14486*Sqrt[1 - 6*x + x^2])*y^4 + 
           2*(-86457 + 5387*Sqrt[1 - 6*x + x^2])*y^5 + 
           (-87765 + 5982*Sqrt[1 - 6*x + x^2])*y^6 + 
           256*(28 + 11*Sqrt[1 - 6*x + x^2])*y^7 + 
           4*(-422 + 27*Sqrt[1 - 6*x + x^2])*y^8) - 
         2*x^5*(-32198 - 2128*Sqrt[1 - 6*x + x^2] - 
           2*(4783 + 1502*Sqrt[1 - 6*x + x^2])*y + 
           (77047 + 2619*Sqrt[1 - 6*x + x^2])*y^2 + 
           60*(1463 + 97*Sqrt[1 - 6*x + x^2])*y^3 + 
           (30817 + 3956*Sqrt[1 - 6*x + x^2])*y^4 + 
           (41066 + 3472*Sqrt[1 - 6*x + x^2])*y^5 + 
           (28633 + 2095*Sqrt[1 - 6*x + x^2])*y^6 + 
           8*(86 + 27*Sqrt[1 - 6*x + x^2])*y^7 - 
           (459 + 38*Sqrt[1 - 6*x + x^2])*y^8) - 
         x^8*(-1493 - 6874*Sqrt[1 - 6*x + x^2] + 
           (4713 - 8604*Sqrt[1 - 6*x + x^2])*y + 
           12*(4692 + 565*Sqrt[1 - 6*x + x^2])*y^2 + 
           4*(96133 + 2039*Sqrt[1 - 6*x + x^2])*y^3 + 
           (460337 - 194*Sqrt[1 - 6*x + x^2])*y^4 + 
           (275339 + 3584*Sqrt[1 - 6*x + x^2])*y^5 + 
           108*(1549 + 33*Sqrt[1 - 6*x + x^2])*y^6 + 
           16*(5081 + 46*Sqrt[1 - 6*x + x^2])*y^7 + 
           (8528 + 596*Sqrt[1 - 6*x + x^2])*y^8) - 
         x^7*(-40207 + 640*Sqrt[1 - 6*x + x^2] + 
           (60634 + 2710*Sqrt[1 - 6*x + x^2])*y + 
           7*(33233 + 564*Sqrt[1 - 6*x + x^2])*y^2 + 
           4*(57895 + 1173*Sqrt[1 - 6*x + x^2])*y^3 + 
           (222647 + 8364*Sqrt[1 - 6*x + x^2])*y^4 + 
           (322058 + 9990*Sqrt[1 - 6*x + x^2])*y^5 + 
           (184633 + 6476*Sqrt[1 - 6*x + x^2])*y^6 + 
           256*(134 + 11*Sqrt[1 - 6*x + x^2])*y^7 + 
           (8936 + 780*Sqrt[1 - 6*x + x^2])*y^8)) - (-1 - x)^2*(1 + y)*
        (1 - x + x^2 + x*y)*(7615 + 576*Zeta[3] + 2*y*(4591 + 576*Zeta[3]) + 
         y^2*(5023 + 576*Zeta[3]) + 16*x^13*(-4391 - 495*y^2 - 72*Zeta[3] - 
           12*y*(340 + 9*Zeta[3]) + 2*y^3*(677 + 18*Zeta[3])) + 
         16*x*(-4391 - 495*y^2 - 288*Zeta[3] - 48*y*(85 + 9*Zeta[3]) + 
           2*y^3*(677 + 72*Zeta[3])) + x^14*(7615 + 144*Zeta[3] + 
           y^2*(5023 + 144*Zeta[3]) + y*(9182 + 288*Zeta[3])) + 
         x^10*(680262 + 16848*Zeta[3] + 2*y^6*(5809 + 144*Zeta[3]) - 
           12*y^5*(12997 + 144*Zeta[3]) + 54*y*(1847 + 288*Zeta[3]) + 
           3*y^4*(34181 + 432*Zeta[3]) - 27*y^2*(19203 + 512*Zeta[3]) - 
           8*y^3*(10751 + 1152*Zeta[3])) - 4*x^7*(-316507 - 8136*Zeta[3] + 
           69*y^5*(-361 + 72*Zeta[3]) + 108*y^2*(745 + 116*Zeta[3]) + 
           33*y^4*(-1735 + 216*Zeta[3]) + 2*y^6*(-5941 + 288*Zeta[3]) + 
           18*y^3*(6653 + 696*Zeta[3]) - 3*y*(57311 + 1800*Zeta[3])) + 
         2*x^11*(-302725 - 5328*Zeta[3] + 54*y^3*(351 + 16*Zeta[3]) + 
           3*y^5*(5809 + 144*Zeta[3]) + 2*y^2*(50821 + 576*Zeta[3]) - 
           y^4*(85669 + 1008*Zeta[3]) - 3*y*(50111 + 2160*Zeta[3])) + 
         x^12*(277686 + 4320*Zeta[3] - 16*y^3*(5279 + 72*Zeta[3]) + 
           y^4*(39877 + 1008*Zeta[3]) - y^2*(67033 + 1008*Zeta[3]) + 
           2*y*(93193 + 2736*Zeta[3])) - 4*x^9*(-21168*y^5 + 
           48*y*(-1573 + 90*Zeta[3]) + y^2*(-106733 + 144*Zeta[3]) + 
           y^6*(12997 + 144*Zeta[3]) + 8*y^3*(6113 + 396*Zeta[3]) + 
           7*(4585 + 576*Zeta[3]) + y^4*(32881 + 3168*Zeta[3])) - 
         x^3*(605450 + 23616*Zeta[3] + 108*y^3*(-351 + 32*Zeta[3]) - 
           6*y^5*(5809 + 576*Zeta[3]) - 4*y^2*(50821 + 1872*Zeta[3]) + 
           6*y*(50111 + 4032*Zeta[3]) + 2*y^4*(85669 + 4032*Zeta[3])) + 
         x^4*(680262 + 9936*Zeta[3] - 54*y*(-1847 + 48*Zeta[3]) + 
           2*y^6*(5809 + 576*Zeta[3]) - 12*y^5*(12997 + 576*Zeta[3]) - 
           27*y^2*(19203 + 1136*Zeta[3]) - 8*y^3*(10751 + 2880*Zeta[3]) - 
           3*y^4*(-34181 + 4320*Zeta[3])) + 
         x^2*(-16*y^3*(5279 + 288*Zeta[3]) + 18*(15427 + 816*Zeta[3]) + 
           y^4*(39877 + 4032*Zeta[3]) - y^2*(67033 + 6624*Zeta[3]) + 
           2*y*(93193 + 8352*Zeta[3])) - 4*x^5*(32095 - 4608*Zeta[3] + 
           432*y^5*(-49 + 9*Zeta[3]) - 48*y*(1573 + 54*Zeta[3]) + 
           y^6*(12997 + 576*Zeta[3]) + 8*y^3*(6113 + 1314*Zeta[3]) + 
           y^4*(32881 + 6624*Zeta[3]) + y^2*(-106733 + 9216*Zeta[3])) - 
         x^8*(794491 + 7056*Zeta[3] + 2*y^6*(-8303 + 144*Zeta[3]) + 
           60*y^5*(223 + 144*Zeta[3]) + 24*y^3*(-22751 + 1152*Zeta[3]) + 
           9*y^2*(-13235 + 2784*Zeta[3]) + 4*y^4*(-11483 + 5868*Zeta[3]) + 
           2*y*(287621 + 9792*Zeta[3])) - x^6*(794491 + 44640*Zeta[3] + 
           9*y^2*(-13235 + 144*Zeta[3]) + 12*y^5*(1115 + 1152*Zeta[3]) + 
           24*y^3*(-22751 + 1584*Zeta[3]) + 2*y^6*(-8303 + 3168*Zeta[3]) + 
           y^4*(-45932 + 47664*Zeta[3]) + y*(575242 + 48096*Zeta[3]))))/
      (324*(-1 - x)^4*(1 - x)^8*(1 + y)^3*(1 - x + x^2 + x*y)^3)
 
Dh[x_, s_, y_, a_, sc2_] := ((5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2)))/(9*ep^2*(1 - x)^6) + 
     (3*Pi^2*(-3 + 9*x + 15*x^2 - 5*x^3)*(1 + x^4 + 2*x*(-2 + y) + 
         2*x^3*(-2 + y) + 2*x^2*(4 + y^2)) + 
       (1 - x)*(101 + 101*x^6 - x*(906 - 262*y) - x^5*(906 - 262*y) + 
         x^2*(2977 - 1268*y + 262*y^2) + x^4*(2977 - 1268*y + 262*y^2) - 
         4*x^3*(1272 - 131*y + 317*y^2)))/(54*ep*(1 - x)^7) + 
     (4*Pi^2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[2])/(9*(1 - x)^7) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]^3)/(9*(1 - x)^7) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s])/
      (3*ep^2*(1 - x)^4) + ((-19 - 19*x^6 - 2*x*(-69 + 25*y) - 
        2*x^5*(-69 + 25*y) + x^2*(-431 + 148*y - 50*y^2) + 
        x^4*(-431 + 148*y - 50*y^2) + 4*x^3*(168 - 25*y + 37*y^2))*Log[a/s])/
      (9*ep*(1 - x)^6) + 
     ((-6*Pi^2*(9 + 9*x^12 + 6*x*(-4 + 3*y) + 6*x^11*(-4 + 3*y) + 
          x^4*(171 - 728*y - 92*y^2) + x^8*(179 - 712*y - 84*y^2) - 
          x^3*(-56 + 38*y - 32*y^2) + 6*x^9*(8 - 9*y + 4*y^2) + 
          2*x^10*(-22 + 10*y + 9*y^2) + x^2*(-40 + 28*y + 22*y^2) - 
          12*x^7*(60 + 49*y + 60*y^2) - 12*x^5*(62 + 53*y + 62*y^2) - 
          4*x^6*(231 + 356*y + 126*y^2)) + (-1 - x)^3*(1 - x)*
         (725 + 725*x^8 - x*(2756 - 850*y) - x^7*(2756 - 850*y) + 
          2*x^3*(1522 + 1015*y + 144*y^2) + 2*x^5*(1522 + 1015*y + 144*y^2) + 
          2*x^4*(-2747 + 288*y + 590*y^2) + x^2*(3462 + 288*y + 850*y^2) + 
          x^6*(3462 + 288*y + 850*y^2)))*Log[a/s])/
      (108*(-1 - x)^5*(1 - x)^7) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]^2)/
      (ep*(1 - x)^4) + ((1 + x^6 - x*(22 - 14*y) - x^5*(22 - 14*y) + 
        x^2*(93 - 60*y + 14*y^2) + x^4*(93 - 60*y + 14*y^2) - 
        4*x^3*(44 - 7*y + 15*y^2))*Log[a/s]^2)/(6*(1 - x)^6) - 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^3)/(9*(1 - x)^4) - 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/sc2])/
      (4*(1 - x)^4) - (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/sc2])/(3*ep^2*(1 - x)^4) + 
     ((-19 - 19*x^6 - 2*x*(-69 + 25*y) - 2*x^5*(-69 + 25*y) + 
        x^2*(-431 + 148*y - 50*y^2) + x^4*(-431 + 148*y - 50*y^2) + 
        4*x^3*(168 - 25*y + 37*y^2))*Log[s/sc2])/(9*ep*(1 - x)^6) + 
     ((-6*Pi^2*(9 + 9*x^12 + 6*x*(-4 + 3*y) + 6*x^11*(-4 + 3*y) + 
          x^4*(171 - 728*y - 92*y^2) + x^8*(179 - 712*y - 84*y^2) - 
          x^3*(-56 + 38*y - 32*y^2) + 6*x^9*(8 - 9*y + 4*y^2) + 
          2*x^10*(-22 + 10*y + 9*y^2) + x^2*(-40 + 28*y + 22*y^2) - 
          12*x^7*(60 + 49*y + 60*y^2) - 12*x^5*(62 + 53*y + 62*y^2) - 
          4*x^6*(231 + 356*y + 126*y^2)) + (-1 - x)^3*(1 - x)*
         (725 + 725*x^8 - x*(2756 - 850*y) - x^7*(2756 - 850*y) + 
          2*x^3*(1522 + 1015*y + 144*y^2) + 2*x^5*(1522 + 1015*y + 144*y^2) + 
          2*x^4*(-2747 + 288*y + 590*y^2) + x^2*(3462 + 288*y + 850*y^2) + 
          x^6*(3462 + 288*y + 850*y^2)))*Log[s/sc2])/
      (108*(-1 - x)^5*(1 - x)^7) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[s/sc2])/(ep*(1 - x)^4) + 
     ((1 + x^6 - x*(22 - 14*y) - x^5*(22 - 14*y) + x^2*(93 - 60*y + 14*y^2) + 
        x^4*(93 - 60*y + 14*y^2) - 4*x^3*(44 - 7*y + 15*y^2))*Log[a/s]*
       Log[s/sc2])/(3*(1 - x)^6) - 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[a/s]^2*Log[s/sc2])/(3*(1 - x)^4) + 
     ((1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2)/(ep*(1 - x)^4) + 
     ((1 + x^6 - x*(22 - 14*y) - x^5*(22 - 14*y) + x^2*(93 - 60*y + 14*y^2) + 
        x^4*(93 - 60*y + 14*y^2) - 4*x^3*(44 - 7*y + 15*y^2))*Log[s/sc2]^2)/
      (6*(1 - x)^6) - (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[s/sc2]^2)/(3*(1 - x)^4) - 
     (7*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^3)/(9*(1 - x)^4) + 
     (2*(-12*(-1 - x)^2*x^2*(1 - 27*x + 27*x^2 - x^3)*
         (y + x^2*y + x*(1 + y^2)) + Pi^2*(7 - 14*x^11 + x^10*(69 - 28*y) - 
          x*(48 - 14*y) + x^2*(124 - 46*y + 11*y^2) + 
          9*x^4*(5 - 154*y + 23*y^2) - x^9*(89 - 32*y + 25*y^2) - 
          3*x^7*(15 - 574*y + 27*y^2) + x^8*(-24 - 94*y + 29*y^2) - 
          x^3*(81 - 206*y + 43*y^2) - x^5*(1227 - 1930*y + 1355*y^2) + 
          x^6*(1731 - 1454*y + 1705*y^2)))*Log[1 - x])/
      (9*(-1 - x)^4*(1 - x)^7) + (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[2]^2*
       Log[1 - x])/(3*(1 - x)^7) - 
     (4*(5 + 5*x^8 - x*(9 - 7*y) - x^7*(9 - 7*y) + 2*x^2*(1 - 7*y + 2*y^2) + 
        2*x^6*(1 - 7*y + 2*y^2) - x^3*(-1 - 121*y + 8*y^2) - 
        x^5*(-1 - 121*y + 8*y^2) + 2*x^4*(57 - 2*y + 60*y^2))*Log[a/s]*
       Log[1 - x])/(9*(-1 + x^2)^4) - 
     (4*(5 + 5*x^8 - x*(9 - 7*y) - x^7*(9 - 7*y) + 2*x^2*(1 - 7*y + 2*y^2) + 
        2*x^6*(1 - 7*y + 2*y^2) - x^3*(-1 - 121*y + 8*y^2) - 
        x^5*(-1 - 121*y + 8*y^2) + 2*x^4*(57 - 2*y + 60*y^2))*Log[s/sc2]*
       Log[1 - x])/(9*(-1 + x^2)^4) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[2]*
       Log[1 - x]^2)/(3*(1 - x)^7) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[a/s]*Log[1 - x]^2)/(3*(1 - x)^4) + 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]^2)/(3*(1 - x)^4) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^3)/(3*(1 - x)^7) - 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x])/(3*ep^2*(1 - x)^7) - 
     ((-1 - x)*(19 + 19*x^6 - x*(164 - 50*y) - x^5*(164 - 50*y) + 
        x^2*(535 - 224*y + 50*y^2) + x^4*(535 - 224*y + 50*y^2) - 
        4*x^3*(226 - 25*y + 56*y^2))*Log[-x])/(18*ep*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[-x])/(3*ep*(1 - x)^7) + 
     ((13 - 7*x^11 + x^10*(51 - 20*y) - x*(45 - 8*y) + 
        x^2*(73 - 52*y + 2*y^2) - x^9*(103 - 88*y + 14*y^2) - 
        x^3*(65 - 536*y + 22*y^2) + x^8*(83 - 200*y + 58*y^2) - 
        2*x^7*(36 - 620*y + 69*y^2) - 2*x^5*(142 - 792*y + 201*y^2) + 
        x^4*(432 - 424*y + 486*y^2) + 2*x^6*(538 - 228*y + 591*y^2))*Log[a/s]*
       Log[-x])/(9*(-1 - x)^4*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]^2*Log[-x])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/sc2]*Log[-x])/(3*ep*(1 - x)^7) + 
     ((13 - 7*x^11 + x^10*(51 - 20*y) - x*(45 - 8*y) + 
        x^2*(73 - 52*y + 2*y^2) - x^9*(103 - 88*y + 14*y^2) - 
        x^3*(65 - 536*y + 22*y^2) + x^8*(83 - 200*y + 58*y^2) - 
        2*x^7*(36 - 620*y + 69*y^2) - 2*x^5*(142 - 792*y + 201*y^2) + 
        x^4*(432 - 424*y + 486*y^2) + 2*x^6*(538 - 228*y + 591*y^2))*
       Log[s/sc2]*Log[-x])/(9*(-1 - x)^4*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[s/sc2]*Log[-x])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/sc2]^2*Log[-x])/(3*(1 - x)^7) + 
     ((-99 - 99*x^12 - 6*x*(-41 + 29*y) - 6*x^11*(-41 + 29*y) - 
        2*x^3*(463 + 96*Pi^2*(-1 + y) - 193*y + 94*y^2) - 
        2*x^9*(463 + 96*Pi^2*(-1 + y) - 193*y + 94*y^2) - 
        2*x^2*(-292 + 24*Pi^2 + 70*y + 107*y^2) - 
        2*x^10*(-292 + 24*Pi^2 + 70*y + 107*y^2) + 
        x^4*(-1453 + 7936*y + 848*y^2 - 192*Pi^2*(2 - 6*y + y^2)) + 
        x^8*(-1453 + 7936*y + 848*y^2 - 192*Pi^2*(2 - 6*y + y^2)) + 
        4*x^5*(2266 + 4139*y + 2143*y^2 + 48*Pi^2*(5 - 11*y + 6*y^2)) + 
        4*x^7*(2266 + 4139*y + 2143*y^2 + 48*Pi^2*(5 - 11*y + 6*y^2)) - 
        4*x^6*(-4676 - 4486*y - 3875*y^2 + 24*Pi^2*(15 - 24*y + 20*y^2)))*
       Log[1 - x]*Log[-x])/(18*(-1 - x)^5*(1 - x)^7) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[a/s]*Log[1 - x]*Log[-x])/(3*(1 - x)^4) - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[-x])/(3*(1 - x)^4) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[-x])/(1 - x)^7 - 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2)/(6*ep*(1 - x)^7) + 
     ((59 - 154*x^13 + x^12*(510 - 308*y) - x*(249 - 70*y) - 
        x^2*(271 + 12*Pi^2 + 286*y - 98*y^2) - 
        x^11*(-271 - 12*Pi^2 + 192*y + 320*y^2) + 
        x^10*(-2113 - 794*y - 68*y^2 + 12*Pi^2*(-5 + 3*y)) - 
        x^3*(-945 - 324*y + 154*y^2 + 12*Pi^2*(-5 + 3*y)) - 
        x^9*(1719 - 11914*y + 646*y^2 - 12*Pi^2*(11 - 27*y + 3*y^2)) - 
        2*x^4*(-577 + 2744*y + 121*y^2 + 6*Pi^2*(11 - 27*y + 3*y^2)) - 
        x^5*(7454 + 10192*y + 5650*y^2 - 36*Pi^2*(9 - 23*y + 9*y^2)) + 
        x^8*(15261 + 8484*y + 11866*y^2 - 36*Pi^2*(9 - 23*y + 9*y^2)) - 
        2*x^6*(5956 - 1884*y + 4483*y^2 + 6*Pi^2*(52 - 93*y + 66*y^2)) + 
        2*x^7*(5524 + 1726*y + 4729*y^2 + 6*Pi^2*(52 - 93*y + 66*y^2)))*
       Log[-x]^2)/(36*(-1 - x)^5*(1 - x)^8) - 
     (x*(-3 - x^11 - x^10*(1 + 2*y) - x^5*(-258 + 32*y - 248*y^2) + 
        x^4*(-28 + 260*y - 38*y^2) - x^3*(-11 + 48*y - 32*y^2) + 
        x^6*(16 + 288*y - 14*y^2) + x^8*(-33 + 44*y - 10*y^2) - 
        x*(-19 + 4*y - 2*y^2) + x^2*(-15 + 50*y - 2*y^2) - 
        x^9*(-19 + 12*y + 2*y^2) + 2*x^7*(7 - 16*y + 20*y^2))*Log[a/s]*
       Log[-x]^2)/(3*(-1 - x)^5*(1 - x)^7) - 
     (x*(-3 - x^11 - x^10*(1 + 2*y) - x^5*(-258 + 32*y - 248*y^2) + 
        x^4*(-28 + 260*y - 38*y^2) - x^3*(-11 + 48*y - 32*y^2) + 
        x^6*(16 + 288*y - 14*y^2) + x^8*(-33 + 44*y - 10*y^2) - 
        x*(-19 + 4*y - 2*y^2) + x^2*(-15 + 50*y - 2*y^2) - 
        x^9*(-19 + 12*y + 2*y^2) + 2*x^7*(7 - 16*y + 20*y^2))*Log[s/sc2]*
       Log[-x]^2)/(3*(-1 - x)^5*(1 - x)^7) - 
     (2*(2 - 5*x^11 + x^10*(24 - 10*y) - x*(15 - 4*y) + 
        x^2*(43 - 16*y + 3*y^2) + x^8*(-13 - 26*y + 9*y^2) - 
        x^9*(28 - 10*y + 9*y^2) - x^3*(32 - 74*y + 15*y^2) - 
        x^7*(15 - 590*y + 21*y^2) + x^4*(15 - 446*y + 75*y^2) - 
        x^5*(385 - 666*y + 435*y^2) + x^6*(601 - 462*y + 585*y^2))*Log[1 - x]*
       Log[-x]^2)/(3*(-1 - x)^4*(1 - x)^7) + 
     ((3 - x^13 - x*(21 - 6*y) + x^12*(3 - 2*y) + 
        x^8*(-473 + 1134*y - 658*y^2) + x^6*(-530 + 854*y - 432*y^2) - 
        x^9*(-159 + 604*y - 182*y^2) + x^10*(-89 + 148*y - 2*y^2) - 
        x^11*(-31 - 6*y + 2*y^2) - x^3*(-15 - 108*y + 10*y^2) + 
        x^2*(31 - 10*y + 14*y^2) + x^4*(-1 - 396*y + 22*y^2) + 
        6*x^7*(153 - 195*y + 164*y^2) - x^5*(237 + 458*y + 290*y^2))*
       Log[-x]^3)/(18*(-1 - x)^5*(1 - x)^8) + 
     (4*x^2*(1 + x^6 - x*(2 - 4*y) - x^5*(2 - 4*y) + x^2*(3 - 16*y + 4*y^2) + 
        x^4*(3 - 16*y + 4*y^2) - 4*x^3*(3 - 2*y + 4*y^2))*Log[1 - x]*
       Log[-x]^3)/(3*(-1 + x^2)^5) + (x^3*(y + x^2*y + x*(1 + y^2))*
       Log[-x]^4)/(6*(-1 - x)^3*(1 - x)^5) - 
     (2*Pi^2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x])/(9*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]^2*Log[1 + x])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x])/(3*ep*(1 - x)^7) + 
     ((-19 - 19*x^10 - x*(-88 + 34*y) - x^9*(-88 + 34*y) + 
        x^2*(-73 + 40*y - 34*y^2) + x^8*(-73 + 40*y - 34*y^2) + 
        8*x^3*(-15 - 18*y + 5*y^2) + 8*x^7*(-15 - 18*y + 5*y^2) - 
        2*x^4*(26 - 988*y + 55*y^2) - 2*x^6*(26 - 988*y + 55*y^2) + 
        4*x^5*(520 - 55*y + 484*y^2))*Log[-x]*Log[1 + x])/
      (3*(-1 - x)^3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       Log[-x]*Log[1 + x])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[s/sc2]*Log[-x]*Log[1 + x])/(3*(1 - x)^7) + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + x])/(3*(1 - x)^7) - 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2*Log[1 + x])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[2]*Log[1 + x]^2)/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + x]^2)/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x]^3)/(9*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[y])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[y])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]^2)/(3*(1 - x)^7) - 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]^3)/(9*(1 - x)^7) - 
     (2*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y])/(9*ep*(1 - x)^6) + 
     ((2*(-65 + 432/(1 - x)^6 - 1296/(1 - x)^5 + 1184/(1 - x)^4 - 
          208/(1 - x)^3 - 4/(1 - x)^2 - 108/(1 - x) - (24*(2 - x)*x)/
           ((1 - x)^2*y) - (8*x*(17 - 94*x + 46*x^2 - 94*x^3 + 17*x^4)*y)/
           (1 - x)^6 - (16*x^2*(7 - 41*x + 7*x^2)*y^2)/(1 - x)^6 - 
          72/(1 + y)^2 + 24/(y - x*y)) - 
        (3*Pi^2*(-9 - 17*x^7 - 9*x*(-7 + 2*y) - 17*x^6*(-7 + 2*y) - 
           3*x^2*(45 - 14*y + 8*y^2) - x^5*(307 - 114*y + 28*y^2) + 
           x^3*(49 + 120*y + 72*y^2) + x^4*(341 - 16*y + 84*y^2)))/(1 - x)^7)*
       Log[1 + y])/27 + (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[1 + y])/(3*ep*(1 - x)^4) + 
     (2*(-3 + 7*y + x^6*(-3 + 7*y) - x*(-21 + 60*y - 23*y^2) - 
        x^5*(-21 + 60*y - 23*y^2) + x^2*(-57 + 197*y - 100*y^2 + 20*y^3) + 
        x^4*(-57 + 197*y - 100*y^2 + 20*y^3) - 
        x^3*(-78 + 336*y - 58*y^2 + 88*y^3))*Log[a/s]*Log[1 + y])/
      (9*(1 - x)^6*y) - (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]^2*Log[1 + y])/(1 - x)^4 + 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]*Log[1 + y])/(3*ep*(1 - x)^4) + 
     (2*(-3 + 7*y + x^6*(-3 + 7*y) - x*(-21 + 60*y - 23*y^2) - 
        x^5*(-21 + 60*y - 23*y^2) + x^2*(-57 + 197*y - 100*y^2 + 20*y^3) + 
        x^4*(-57 + 197*y - 100*y^2 + 20*y^3) - 
        x^3*(-78 + 336*y - 58*y^2 + 88*y^3))*Log[s/sc2]*Log[1 + y])/
      (9*(1 - x)^6*y) - (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[a/s]*Log[s/sc2]*Log[1 + y])/(1 - x)^4 - 
     (2*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*
       Log[s/sc2]^2*Log[1 + y])/(1 - x)^4 - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[a/s]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) - 
     (4*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(5 + 2*y + 2*y^2))*
       Log[s/sc2]*Log[1 - x]*Log[1 + y])/(3*(1 - x)^4) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]^2*Log[1 + y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y])/(3*ep*(1 - x)^7) + 
     (4*(-1 - x)*(5 + 5*x^6 - x*(43 - 10*y) - x^5*(43 - 10*y) + 
        x^2*(142 - 54*y + 15*y^2) + x^4*(142 - 54*y + 15*y^2) - 
        x^3*(256 + 8*y + 78*y^2))*Log[-x]*Log[1 + y])/(9*(1 - x)^7) - 
     (2*(-3 - x^7 - x^5*(9 - 10*y) + x^6*(7 - 2*y) - 3*x*(-7 + 2*y) + 
        x^4*(-17 + 4*y) + x^2*(-59 + 14*y - 8*y^2) + 
        x^3*(77 + 12*y + 24*y^2))*Log[a/s]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) - (2*(-3 - x^7 - x^5*(9 - 10*y) + x^6*(7 - 2*y) - 
        3*x*(-7 + 2*y) + x^4*(-17 + 4*y) + x^2*(-59 + 14*y - 8*y^2) + 
        x^3*(77 + 12*y + 24*y^2))*Log[s/sc2]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + y])/
      (3*(1 - x)^7) + (2*(-1 - 2*x^7 + x^6*(14 - 4*y) - x*(-7 + 2*y) + 
        x^2*(-15 + 4*y - 3*y^2) - x^5*(36 - 14*y + 3*y^2) + 
        x^4*(40 - 4*y + 9*y^2) + x^3*(5 + 16*y + 9*y^2))*Log[-x]^2*
       Log[1 + y])/(3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       Log[1 + x]*Log[1 + y])/(1 - x)^7 + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[1 + y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[y]*Log[1 + y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]^2*Log[1 + y])/(3*(1 - x)^7) + 
     (2*(5 - 22*x + 5*x^2)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]^2)/(9*(1 - x)^6) - 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[a/s]*Log[1 + y]^2)/(3*(1 - x)^2) - 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*Log[1 + y]^2)/(3*(1 - x)^2) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[1 + y]^2)/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]^2)/(3*(1 - x)^7) - 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[y]*Log[1 + y]^2)/(1 - x)^7 + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]^3)/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[x + y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[x + y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]*Log[x + y])/(3*(1 - x)^7) - 
     (Pi^2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x*y])/(9*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[-x]*Log[1 + x*y])/(3*(1 - x)^7) + 
     ((-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]^2*Log[1 + x*y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*Log[y]*Log[1 + x*y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*Log[1 + y]*Log[1 + x*y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[2, -x])/(3*ep*(1 - x)^7) + 
     ((-19 - 19*x^10 - x*(-88 + 34*y) - x^9*(-88 + 34*y) + 
        x^2*(-73 + 40*y - 34*y^2) + x^8*(-73 + 40*y - 34*y^2) + 
        8*x^3*(-15 - 18*y + 5*y^2) + 8*x^7*(-15 - 18*y + 5*y^2) - 
        2*x^4*(26 - 988*y + 55*y^2) - 2*x^6*(26 - 988*y + 55*y^2) + 
        4*x^5*(520 - 55*y + 484*y^2))*PolyLog[2, -x])/
      (3*(-1 - x)^3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[a/s]*
       PolyLog[2, -x])/(3*(1 - x)^7) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[s/sc2]*
       PolyLog[2, -x])/(3*(1 - x)^7) - 
     (4*(1 + x^10 - x*(5 - 2*y) - x^9*(5 - 2*y) + 6*x^4*(-29 + y)*y + 
        6*x^6*(-29 + y)*y - 2*x^3*(-1 - 4*y + y^2) - 2*x^7*(-1 - 4*y + y^2) + 
        x^2*(7 - 2*y + 2*y^2) + x^8*(7 - 2*y + 2*y^2) - 
        2*x^5*(85 - 6*y + 86*y^2))*Log[-x]*PolyLog[2, -x])/
      ((-1 - x)^4*(1 - x)^6) - (4*(-1 + 3*x + 3*x^2 - x^3)*
       (1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*
       PolyLog[2, -x])/(1 - x)^7 + 
     ((-99 - 99*x^12 - 6*x*(-41 + 29*y) - 6*x^11*(-41 + 29*y) + 
        2*x^2*(292 + 48*Pi^2 - 82*y - 107*y^2) + 
        2*x^10*(292 + 48*Pi^2 - 82*y - 107*y^2) - 
        x^3*(950 - 1586*y + 212*y^2 - 48*Pi^2*(-8 + 5*y)) - 
        x^9*(950 - 1586*y + 212*y^2 - 48*Pi^2*(-8 + 5*y)) + 
        x^4*(-253 + 10240*y + 2048*y^2 + 48*Pi^2*(13 - 48*y + 5*y^2)) + 
        x^8*(-253 + 10240*y + 2048*y^2 + 48*Pi^2*(13 - 48*y + 5*y^2)) + 
        4*x^6*(5228 + 5650*y + 4427*y^2 + 24*Pi^2*(33 - 48*y + 43*y^2)) - 
        4*x^5*(-2848 - 4991*y - 2725*y^2 + 12*Pi^2*(40 - 91*y + 48*y^2)) - 
        4*x^7*(-2848 - 4991*y - 2725*y^2 + 12*Pi^2*(40 - 91*y + 48*y^2)))*
       PolyLog[2, x])/(18*(-1 - x)^5*(1 - x)^7) - 
     (2*(1 + x^8 + 2*x*(-2 + y) + 2*x^7*(-2 + y) + 4*x^2*y^2 + 4*x^6*y^2 + 
        6*x^3*y*(9 + 2*y) + 6*x^5*y*(9 + 2*y) + 2*x^4*(19 + 8*y + 32*y^2))*
       Log[a/s]*PolyLog[2, x])/(3*(-1 - x)^5*(1 - x)^3) - 
     (2*(1 + x^8 + 2*x*(-2 + y) + 2*x^7*(-2 + y) + 4*x^2*y^2 + 4*x^6*y^2 + 
        6*x^3*y*(9 + 2*y) + 6*x^5*y*(9 + 2*y) + 2*x^4*(19 + 8*y + 32*y^2))*
       Log[s/sc2]*PolyLog[2, x])/(3*(-1 - x)^5*(1 - x)^3) - 
     (2*(10 + 8*x^12 - x*(64 - 20*y) + 8*x^11*(-7 + 2*y) + 
        x^10*(155 - 48*y + 16*y^2) + x^2*(151 - 48*y + 20*y^2) + 
        10*x^8*(18 - 172*y + 23*y^2) - 2*x^9*(88 - 123*y + 24*y^2) - 
        2*x^3*(68 - 105*y + 24*y^2) + 2*x^4*(75 - 892*y + 95*y^2) + 
        6*x^6*(459 - 568*y + 492*y^2) - 2*x^7*(732 - 1591*y + 836*y^2) - 
        2*x^5*(804 - 1571*y + 868*y^2))*Log[-x]*PolyLog[2, x])/
      (3*(-1 - x)^4*(1 - x)^8) - (4*x^2*(1 + x^6 + 2*x*(-1 + y) + 
        2*x^5*(-1 + y) + x^2*(1 - 20*y + 2*y^2) + x^4*(1 - 20*y + 2*y^2) - 
        4*x^3*(4 - y + 5*y^2))*Log[-x]^2*PolyLog[2, x])/(-1 + x^2)^5 - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, x])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, x])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (-x - y)/(1 - x)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, (-x - y)/(1 - x)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, (-x - y)/(1 - x)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -(x/y)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*PolyLog[2, -(x/y)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*PolyLog[2, -((-x - y)/y)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[x + y]*
       PolyLog[2, -((-x - y)/y)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, -((-x - y)/((1 - x)*y))])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, -((-x - y)/((1 - x)*y))])/
      (3*(1 - x)^7) + (2*(-3 + 14*y + 6*y^2 + 18*y^3 + 5*y^4 + 
        x^6*(-3 + 14*y + 6*y^2 + 18*y^3 + 5*y^4) - 
        x*(-21 + 87*y + 56*y^2 + 120*y^3 + 21*y^4 - 7*y^5) - 
        x^5*(-21 + 87*y + 56*y^2 + 120*y^3 + 21*y^4 - 7*y^5) + 
        x^2*(-57 + 222*y + 182*y^2 + 342*y^3 + 71*y^4 + 12*y^5 + 20*y^6) + 
        x^4*(-57 + 222*y + 182*y^2 + 342*y^3 + 71*y^4 + 12*y^5 + 20*y^6) - 
        x^3*(-78 + 298*y + 312*y^2 + 672*y^3 + 398*y^4 + 230*y^5 + 88*y^6))*
       PolyLog[2, -y])/(9*(1 - x)^6*y*(1 + y)^3) - 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[a/s]*PolyLog[2, -y])/(3*(1 - x)^2) - 
     (2*(1 + x^2 + 2*x*(-1 + y))*Log[s/sc2]*PolyLog[2, -y])/(3*(1 - x)^2) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -y])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[x + y]*PolyLog[2, -y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, -y])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*PolyLog[2, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*
       PolyLog[2, (1 - x)/(1 + y)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, ((1 - x)*y)/(1 + y)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + y]*
       PolyLog[2, ((1 - x)*y)/(1 + y)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 - x]*PolyLog[2, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[-x]*
       PolyLog[2, -((x*(1 + y))/(1 - x))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]*PolyLog[2, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[-x]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[y]*
       PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + y]*PolyLog[2, -((x*(1 + y))/((1 - x)*y))])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, -((-1 - x*y)/(1 - x))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, -((-1 - x*y)/(1 - x))])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 - x]*
       PolyLog[2, (-1 - x*y)/((1 - x)*y)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, (-1 - x*y)/((1 - x)*y)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*Log[1 + x*y]*PolyLog[2, 1 + x*y])/
      (3*(1 - x)^7) + (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 - x)/2])/
      (3*(1 - x)^7) + (2*(13 - 11*x^11 - x*(75 - 26*y) + x^10*(69 - 22*y) + 
        6*x^4*(-4 - 372*y + 13*y^2) - 6*x^7*(-4 - 356*y + 19*y^2) - 
        x^9*(149 - 50*y + 22*y^2) + x^2*(139 - 46*y + 26*y^2) - 
        x^3*(45 - 104*y + 46*y^2) + x^8*(75 - 136*y + 50*y^2) + 
        2*x^6*(984 - 1150*y + 1043*y^2) - x^5*(2112 - 2164*y + 2186*y^2))*
       PolyLog[3, -x])/(3*(-1 - x)^4*(1 - x)^7) + 
     (16*x^2*(1 + x^6 + 2*x*(-1 + y) + 2*x^5*(-1 + y) + 
        x^2*(1 - 20*y + 2*y^2) + x^4*(1 - 20*y + 2*y^2) - 
        4*x^3*(4 - y + 5*y^2))*Log[-x]*PolyLog[3, -x])/(-1 + x^2)^5 + 
     (4*(4 + 7*x^12 - x^11*(43 - 14*y) - x*(31 - 8*y) + 
        x^2*(101 - 28*y + 9*y^2) - 3*x^3*(47 - 52*y + 10*y^2) - 
        3*x^9*(27 - 34*y + 10*y^2) + x^10*(95 - 28*y + 15*y^2) + 
        2*x^8*(41 - 616*y + 42*y^2) + x^4*(127 - 1136*y + 144*y^2) + 
        4*x^6*(460 - 570*y + 501*y^2) - 2*x^5*(460 - 1073*y + 549*y^2) - 
        2*x^7*(568 - 1043*y + 597*y^2))*PolyLog[3, x])/
      (3*(-1 - x)^4*(1 - x)^8) + (32*x^2*(1 + x^6 - x*(2 - 3*y) - 
        x^5*(2 - 3*y) + x^2*(2 - 18*y + 3*y^2) + x^4*(2 - 18*y + 3*y^2) - 
        2*x^3*(7 - 3*y + 9*y^2))*Log[-x]*PolyLog[3, x])/(-1 + x^2)^5 - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-2*x)/(-1 - x)])/(3*(1 - x)^7) - 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-2*x)/(1 - x)])/(3*(1 - x)^7) + 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -(x/(1 - x))])/(1 - x)^7 + 
     (8*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (1 + x)/2])/(3*(1 - x)^7) - 
     (4*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, 1 + x])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-x - y)/(1 - x)])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -(x/y)])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-x - y)/y)])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-x - y)/((1 - x)*y))])/(3*(1 - x)^7) - 
     (4*(-1 - x*(-7 + 2*y) - x^3*(-25 + 8*y - 3*y^2) - x^2*(19 - 8*y + y^2) - 
        x^5*(-2 + 2*y + y^2) + x^4*(-10 + 12*y + 3*y^2))*PolyLog[3, -y])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 + y)^(-1)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, (1 - x)/(1 + y)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, y/(1 + y)])/
      (3*(1 - x)^7) + (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, ((1 - x)*y)/(1 + y)])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, -((x*(1 + y))/(1 - x))])/
      (3*(1 - x)^7) - (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 
        2*x^3*(-2 + y) + 2*x^2*(4 + y^2))*PolyLog[3, 
        -((x*(1 + y))/((1 - x)*y))])/(3*(1 - x)^7) - 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, -((-1 - x*y)/(1 - x))])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, (-1 - x*y)/((1 - x)*y)])/(3*(1 - x)^7) + 
     (2*(-1 + 3*x + 3*x^2 - x^3)*(1 + x^4 + 2*x*(-2 + y) + 2*x^3*(-2 + y) + 
        2*x^2*(4 + y^2))*PolyLog[3, 1 + x*y])/(3*(1 - x)^7) - 
     (48*x^2*(1 + x^6 + 2*x*(-1 + y) + 2*x^5*(-1 + y) + 
        x^2*(1 - 20*y + 2*y^2) + x^4*(1 - 20*y + 2*y^2) - 
        4*x^3*(4 - y + 5*y^2))*PolyLog[4, -x])/(-1 + x^2)^5 - 
     (8*x^2*(8 + 8*x^6 - x*(16 - 23*y) - x^5*(16 - 23*y) + 
        x^2*(15 - 146*y + 23*y^2) + x^4*(15 - 146*y + 23*y^2) - 
        2*x^3*(57 - 23*y + 73*y^2))*PolyLog[4, x])/(-1 + x^2)^5 + 
     (Log[-x]*(Pi^2*(-8 - 2*x^13 + x^12*(18 - 4*y) - 4*x*(-15 + 4*y) + 
          x^4*(112 + 1282*y - 46*y^2) - x^3*(27 + 222*y - 40*y^2) + 
          x^2*(-107 + 40*y - 32*y^2) - x^11*(95 - 4*y + 4*y^2) + 
          x^10*(145 - 266*y + 20*y^2) + 2*x^6*(143 - 927*y + 92*y^2) - 
          2*x^9*(109 - 899*y + 163*y^2) + 6*x^5*(154 + 39*y + 175*y^2) + 
          2*x^8*(785 - 1423*y + 945*y^2) - x^7*(2466 - 2234*y + 2584*y^2)) + 
        2*(1 - x)*(61 + 61*x^12 - x*(130 - 81*y) - x^11*(130 - 81*y) + 
          x^2*(-429 - 84*y + 65*y^2 + 72*Zeta[3]) + 
          x^10*(-429 - 60*y + 65*y^2 + 72*Zeta[3]) - 
          x^9*(-346 + 44*y^2 + y*(971 - 360*Zeta[3]) + 288*Zeta[3]) - 
          x^3*(-322 + 68*y^2 + 288*Zeta[3] - 5*y*(-79 + 72*Zeta[3])) + 
          x^8*(439 + 648*Zeta[3] - 24*y*(161 + 72*Zeta[3]) + 
            4*y^2*(-247 + 90*Zeta[3])) + x^4*(1015 + 648*Zeta[3] - 
            72*y*(37 + 24*Zeta[3]) + 4*y^2*(-103 + 90*Zeta[3])) - 
          2*x^7*(y*(3171 - 1548*Zeta[3]) + 8*(259 + 90*Zeta[3]) + 
            2*y^2*(971 + 432*Zeta[3])) - 2*x^5*(20*(73 + 36*Zeta[3]) + 
            2*y^2*(665 + 432*Zeta[3]) - 3*y*(-961 + 516*Zeta[3])) + 
          x^6*(-7374 + 2016*Zeta[3] - 16*y*(415 + 216*Zeta[3]) + 
            y^2*(-5386 + 2736*Zeta[3])))))/(18*(-1 - x)^5*(1 - x)^8) + 
     (6*Pi^4*(1 - x)^3*x^2*(1 + y)^3*(32 + 32*x^6 - x*(64 - 35*y) - 
         x^5*(64 - 35*y) + x^2*(3 - 698*y + 35*y^2) + 
         x^4*(3 - 698*y + 35*y^2) - x^3*(570 - 70*y + 698*y^2)) - 
       5*Pi^2*(-1 - x)*(-3*(7 + 93*y + 85*y^2 + 31*y^3) + 
         6*x^12*(89 + 231*y + 235*y^2 + 77*y^3) - 
         6*x*(-45 - 264*y - 218*y^2 - 48*y^3 + 15*y^4) + 
         6*x^11*(-381 - 849*y - 565*y^2 + 117*y^3 + 150*y^4) + 
         x^4*(-3114 + 9906*y + 40020*y^2 + 42436*y^3 + 12662*y^4 - 
           1142*y^5) + x^2*(81 + 507*y + 1725*y^2 + 1487*y^3 + 286*y^4 - 
           94*y^5) - 6*x^3*(97 + 1055*y + 1623*y^2 + 1093*y^3 + 188*y^4 - 
           48*y^5) - 6*x^9*(-973 - 2910*y - 3656*y^2 - 1654*y^3 + 21*y^4 + 
           148*y^5) + x^10*(1483 + 3569*y + 3529*y^2 + 2547*y^3 + 2232*y^4 + 
           936*y^5) + 6*x^6*(1802 + 1754*y - 2601*y^2 - 3875*y^3 + 75*y^4 + 
           949*y^5) + x^8*(-2287 - 34253*y - 94183*y^2 - 86949*y^3 - 
           24270*y^4 + 2094*y^5) + 4*x^5*(4577 + 15535*y + 22037*y^2 + 
           20255*y^3 + 12790*y^4 + 3806*y^5) - 4*x^7*(9275 + 25360*y + 
           28886*y^2 + 25664*y^3 + 20599*y^4 + 7544*y^5)) - 
       5*(-1 - x)*(1 + y)*(-283 + 96*Zeta[3] + y^2*(149 + 96*Zeta[3]) + 
         2*y*(221 + 96*Zeta[3]) - 2*x*(-218 + y^3*(113 - 96*Zeta[3]) + 
           300*Zeta[3] + 4*y^2*(218 + 27*Zeta[3]) + y*(1693 + 504*Zeta[3])) + 
         x^12*(-283 + 384*Zeta[3] + y^2*(149 + 384*Zeta[3]) + 
           y*(442 + 768*Zeta[3])) - 6*x^9*(24*y^4*(-1 + 3*Zeta[3]) + 
           2*(97 + 78*Zeta[3]) - 4*y^2*(590 + 471*Zeta[3]) - 
           y*(2461 + 744*Zeta[3]) - y^3*(881 + 912*Zeta[3])) + 
         2*x^2*(300 + 1488*Zeta[3] - 2*y^3*(77 + 12*Zeta[3]) + 
           120*y*(14 + 23*Zeta[3]) + y^4*(-113 + 96*Zeta[3]) + 
           y^2*(763 + 1152*Zeta[3])) + 2*x^10*(300*(1 + 4*Zeta[3]) + 
           168*y*(10 + 13*Zeta[3]) + 2*y^3*(-77 + 276*Zeta[3]) + 
           y^4*(-113 + 384*Zeta[3]) + y^2*(763 + 1152*Zeta[3])) - 
         6*x^3*(24*y^4*(-1 + 3*Zeta[3]) + y*(-2461 + 312*Zeta[3]) + 
           2*(97 + 558*Zeta[3]) - 4*y^2*(590 + 663*Zeta[3]) - 
           y^3*(881 + 1776*Zeta[3])) + 
         x^4*(4467 + y^2*(2347 - 55872*Zeta[3]) + 13440*Zeta[3] - 
           16*y^3*(-653 + 1104*Zeta[3]) + 8*y^4*(653 + 1416*Zeta[3]) - 
           6*y*(1367 + 2240*Zeta[3])) - 
         x^11*(-436 + y^3*(226 - 768*Zeta[3]) + 1752*Zeta[3] + 
           8*y^2*(218 + 27*Zeta[3]) + y*(3386 + 2736*Zeta[3])) - 
         4*x^5*(-182 + y*(2845 - 2592*Zeta[3]) + 7392*Zeta[3] + 
           36*y^4*(1 + 277*Zeta[3]) + y^3*(1265 + 2568*Zeta[3]) - 
           4*y^2*(-776 + 4347*Zeta[3])) + 
         x^8*(4467 + y^2*(2347 - 84384*Zeta[3]) + 9120*Zeta[3] + 
           8*y^4*(653 + 696*Zeta[3]) - 16*y^3*(-653 + 2400*Zeta[3]) - 
           6*y*(1367 + 5216*Zeta[3])) - 4*x^7*(y^2*(3104 - 7020*Zeta[3]) + 
           36*y^4*(1 + 341*Zeta[3]) + 2*(-91 + 6288*Zeta[3]) + 
           y^3*(1265 + 8616*Zeta[3]) + y*(2845 + 9216*Zeta[3])) + 
         4*x^6*(40*y*(55 + 39*Zeta[3]) + 30*y^3*(-169 + 228*Zeta[3]) + 
           8*(-299 + 1488*Zeta[3]) + 3*y^4*(-833 + 4848*Zeta[3]) - 
           y^2*(2011 + 18048*Zeta[3]))))/(540*(-1 - x)^5*(1 - x)^8*(1 + y)^3)


ShowCoefficients[s, t, m, mu2, f, p];

(* Quit[]; *)



